SignTrace: Describe a Sign, Find the Word

Identifying an unfamiliar sign is difficult when a learner remembers its movement but does not know its meaning or formal feature codes. SignTrace addresses this longstanding reverse-lookup problem through natural-language access to a Chinese sign-language dictionary. The system integrates LLM-based dictionary enrichment, action extraction, dictionary-style rewriting, seven-channel retrieval, and candidate reranking over 6,699 entries. It has been deployed for user trials and has received positive informal feedback. Evaluation on a dictionary-derived benchmark of 500 movement-description queries yields 94.0% Hit@1, 97.4% Hit@9, and a mean reciprocal rank of 0.9540. Reranking increases Hit@1 from 71.8% to 94.0%, while component analyses show the contribution of enriched entry descriptions. Median query-processing time is 13.37 seconds with six concurrent queries. By connecting everyday movement descriptions to documented signs and meanings, SignTrace provides a practical tool for identifying unfamiliar signs. Dictionary-derived wording and prior selection within the benchmark limit generalization to descriptions independently produced by users.

==> anc/README.md <==
# SignTrace: one canonical set of 500 constructed questions

Every experiment and example in this revision uses the 500 numbered entries in
`构造测试题.md` (Constructed Questions), the project's sole current question
source. No questions or scores from separate earlier benchmarks are used.
`dataset_identity.json` records the canonical document name, hashes, and the
verified equality of all question texts, answers, target identifiers, and
observed ranks to the September 13, 2026 model run.

`questions500.json` contains the Chinese descriptions and answer keys from that
document, fixed target identifiers, and the single dataset label `constructed500`.
`construction_batch` records provenance within this one document: questions
1–200 had an earlier retrieval-based selection step; questions 201–500 were
Codex-assisted descriptions fixed before retrieval testing. These fields do not
define separate current test sets. The document is dictionary-derived and does
not represent independent participant observations. All 500 questions were
run afresh together, and none of their current scores were imported from an
older model run.

`ranks500.csv` records all observed target ranks, Unicode-character lengths,
extraction fallback flags, and measured processing intervals. Empty rank cells
mean absence from the ranking truncated at 60. `recall` and `final` are the
observed seven-channel and Gemini-reranked orders. `bm25_*`, `without_*`, and
`flat_rrf` are first-stage-only offline controls using these same 500 inputs.
The BM25 baseline has no Gemini reranking. Removing Tq2d retains its separately
generated meaning hints. No altered candidate set has an inferred final ranking.

All comparison totals and paired tests use n=500. The length strata partition
these 500 questions, and the failure and example lists identify subsets by the
same document's question numbers. The three fallback cases, 48, 55, and 489,
remain in every applicable denominator. Pipeline durations exclude worker wait
and browser overhead and were recorded under six concurrent questions.

For cutoff counts and MRR, place `recompute_metrics.py` beside the CSV and run:

```sh
python3 recompute_metrics.py
```

This requires only the Python standard library. After installing the dependencies
in `requirements.txt`, `python3 analyze.py` recomputes intervals and exact paired
tests with Holm adjustment, and `python3 make_figures.py` regenerates all six
English figures. Chinese figures are optional via `--language zh` and require a
local Chinese font specified with `SIGNTRACE_CJK_FONT`. `example_records.json`
includes the current document's question 81 used in the action-representation
figure and question 490 used in the fusion figure.

The full manuscript workspace adds a fail-closed canonical-document check before
building submission files. Edits to question texts, answers or target identifiers
require matching new evaluation records; a matching question count alone is not
sufficient. Historical archives retain their original filenames for provenance.

These files do not redistribute the source dictionary, original illustrations,
full entry annotations, service credentials, or private API logs. They permit
recomputation of the reported statistics and figures without API calls; complete
retrieval reproduction still requires the original corpus and model services.

`schema_manifest.json` defines the current question, rank, and aggregate schema
(`constructed500-1.0`). It records one dataset and one comparison group, `all`.
Construction-batch fields preserve drafting history rather than defining
additional performance groups. `method_diagnostics.json` is a post hoc
inspection of prompt wording and candidate text, not a new accuracy experiment.

The `methods/` directory supplies complete online prompt builders, response
parsers, retained scoring rules, and offline annotation provenance. Its README
explains the exported files, source hashes, and known behavior of the evaluated
prompts. All 1,500 actual messages matched those builders. Candidate-text gloss
overlap and inherited image-oriented instructions are disclosed without changing
any observed ranking. Some historical offline preparation records were not
recovered, so these materials do not claim complete end-to-end replay.


==> anc/analyze.py <==
"""Recompute manuscript statistics from the compact, fixed per-query rank table.

Offline. Confidence intervals describe this constructed question set; they are
not intervals for independent real-user performance or repeated API runs.
"""
from __future__ import annotations

import csv
import json
import math
from pathlib import Path

import numpy as np
from scipy.stats import beta

ROOT = Path(__file__).resolve().parent
DATA = ROOT
KS = [1, 3, 5, 9, 20, 60]
SEED = 20260913


def load_rows():
    with (DATA / "ranks500.csv").open(encoding="utf-8", newline="") as f:
        rows = list(csv.DictReader(f))
    for row in rows:
        for k, v in row.items():
            if k in ["id", "construction_batch"]:
                continue
            row[k] = (float(v) if k.endswith("_s") else int(v)) if v else None
    return rows


def wilson(hits, n):
    z = 1.959963984540054
    p = hits / n
    center = (p + z*z/(2*n)) / (1 + z*z/n)
    half = z * math.sqrt(p*(1-p)/n + z*z/(4*n*n)) / (1+z*z/n)
    return [center - half, center + half]


def metrics(rows, column):
    n = len(rows)
    out = {"n": n, "mrr": sum(1/r[column] for r in rows if r[column]) / n}
    for k in KS:
        h = sum(r[column] is not None and r[column] <= k for r in rows)
        out[f"hit{k}"] = {"hits": h, "rate": h/n, "ci95": wilson(h, n)}
    return out


def paired(rows, a, b, k, seed):
    wins = sum((r[a] or 999) <= k < (r[b] or 999) for r in rows)
    losses = sum((r[b] or 999) <= k < (r[a] or 999) for r in rows)
    n, d = len(rows), wins+losses
    p = min(1.0, 2*sum(math.comb(d, j) for j in range(min(wins, losses)+1)) / 2**d) if d else 1.0
    # Resampling these three outcomes is exactly the paired, question-level
    # bootstrap of binary accuracy differences (not unpaired resampling).
    rng = np.random.default_rng(seed)
    counts = rng.multinomial(n, [wins/n, losses/n, 1-(wins+losses)/n], size=20000)
    intervals = np.quantile((counts[:, 0]-counts[:, 1])/n, [.025, .975], method="linear")
    # Simultaneous conservative 95% interval: each win/loss probability gets
    # a 97.5% Clopper-Pearson interval, then subtract their outer bounds.
    # Unlike percentile bootstrapping, this retains uncertainty when no loss
    # was observed among very few discordant pairs.
    def cp(h):
        return (float(beta.ppf(.0125, h, n-h+1)) if h else 0.,
                float(beta.ppf(.9875, h+1, n-h)) if h < n else 1.)
    win_ci, loss_ci = cp(wins), cp(losses)
    return {"a": a, "b": b, "k": k, "n": n, "wins": wins, "losses": losses,
            "ties": n-d, "difference": (wins-losses)/n, "ci95_paired_bootstrap": intervals.tolist(),
            "ci95_conservative": [win_ci[0]-loss_ci[1], win_ci[1]-loss_ci[0]],
            "p_exact": p, "bootstrap_seed": seed, "bootstrap_samples": 20000}


def main():
    rows = load_rows()
    assert len(rows) == 500 and sorted(r["no"] for r in rows) == list(range(1, 501))
    assert len(set(r["target_id"] for r in rows)) == 500
    methods = ["final", "recall", "bm25_raw", "bm25_redescribed", "bm25_structured", "bm25_enriched",
               *["without_"+n for n in ["T", "Td", "Tmv", "Traw", "Tq2d", "S", "G"]], "flat_rrf"]
    groups = {"all": rows}
    stats = {"groups": {}, "analysis_date": "2026-09-13", "analysis_intent": "exploratory",
             "units": "one fixed target dictionary entry per constructed question",
             "numpy_version": np.__version__}
    for name, subset in groups.items():
        stats["groups"][name] = {"n": len(subset), "methods": {m: metrics(subset, m) for m in methods},
            "latency": {c: {"p50": float(np.quantile([r[c] for r in subset], .5)),
                             "p90": float(np.quantile([r[c] for r in subset], .9)),
                             "p95": float(np.quantile([r[c] for r in subset], .95)),
                             "max": max(r[c] for r in subset)}
                        for c in ["pipeline_s", "preparation_s", "rerank_s"]},
            "characters": {"min": min(r["characters"] for r in subset),
                           "max": max(r["characters"] for r in subset),
                           "median": float(np.median([r["characters"] for r in subset]))}}
    comparisons = [("final", "recall", 1), ("final", "recall", 9),
                   ("recall", "bm25_enriched", 20), ("recall", "bm25_enriched", 60)]
    tests = [paired(rows, a, b, k, SEED+i) for i, (a,b,k) in enumerate(comparisons)]
    running = 0.0
    for j, i in enumerate(sorted(range(len(tests)), key=lambda i: tests[i]["p_exact"])):
        running = max(running, min(1., (len(tests)-j)*tests[i]["p_exact"]))
        tests[i]["p_holm"] = running
    stats["paired_all"] = tests
    bins = [(0, 24), (25, 40), (41, 1000)]
    stats["length_all"] = []
    for low, high in bins:
        subset = [r for r in rows if low <= r["characters"] <= high]
        stats["length_all"].append({"low": low, "high": high, "n": len(subset),
                                      "final": metrics(subset, "final")})
    stats["misses9"] = [{k:r[k] for k in ["no", "target_id", "recall", "final"]}
                        for r in rows if (r["final"] or 999) > 9]
    stats["degraded"] = [{k:r[k] for k in ["no", "recall", "final"]}
                         for r in rows if r["understand_degraded"]]
    saved = json.loads((DATA / "api_summary.json").read_text())
    for group, data in stats["groups"].items():
        for stage in ["recall", "final"]:
            for k in KS:
                assert data["methods"][stage][f"hit{k}"]["hits"] == saved["groups"][group][stage][f"top{k}"]["hits"]
            assert abs(data["methods"][stage]["mrr"] - saved["groups"][group][stage]["mrr"]) < 1e-12
    (DATA / "computed_results.json").write_text(json.dumps(stats, indent=2) + "\n")
    print(json.dumps({"all500_methods": stats["groups"]["all"]["methods"],
                      "paired_all": tests, "degraded": stats["degraded"],
                      "length_all": stats["length_all"]}, indent=2))


if __name__ == "__main__":
    main()


==> anc/api_summary.json <==
{
  "status": "complete",
  "requested_questions": 500,
  "attempted_questions": 500,
  "groups": {
    "all": {
      "n": 500,
      "attempted": 500,
      "recall": {
        "n": 500,
        "mrr": 0.80015007373168,
        "top1": {
          "hits": 359,
          "total": 500,
          "rate": 0.718
        },
        "top3": {
          "hits": 427,
          "total": 500,
          "rate": 0.854
        },
        "top5": {
          "hits": 453,
          "total": 500,
          "rate": 0.906
        },
        "top9": {
          "hits": 475,
          "total": 500,
          "rate": 0.95
        },
        "top20": {
          "hits": 488,
          "total": 500,
          "rate": 0.976
        },
        "top60": {
          "hits": 497,
          "total": 500,
          "rate": 0.994
        }
      },
      "final": {
        "n": 500,
        "mrr": 0.9539819589259492,
        "top1": {
          "hits": 470,
          "total": 500,
          "rate": 0.94
        },
        "top3": {
          "hits": 482,
          "total": 500,
          "rate": 0.964
        },
        "top5": {
          "hits": 484,
          "total": 500,
          "rate": 0.968
        },
        "top9": {
          "hits": 487,
          "total": 500,
          "rate": 0.974
        },
        "top20": {
          "hits": 488,
          "total": 500,
          "rate": 0.976
        },
        "top60": {
          "hits": 497,
          "total": 500,
          "rate": 0.994
        }
      },
      "understand_degraded": 3,
      "q2d_missing": 0,
      "rerank_failures": 0,
      "incomplete_scores": 0,
      "latency_s": {
        "p50": 13.37026939599673,
        "p90": 17.135016295502282,
        "p95": 19.359703139898915
      }
    }
  },
  "logical_calls": 1500,
  "http_attempts": 1500,
  "returned_models": {
    "deepseek-flash": 1000,
    "gemini-3.8-flash": 500
  },
  "tokens_by_model": {
    "deepseek-flash": {
      "prompt_tokens": 638068,
      "completion_tokens": 225223,
      "total_tokens": 863291
    },
    "gemini-3.8-flash": {
      "prompt_tokens": 2242676,
      "completion_tokens": 723172,
      "total_tokens": 2965848
    }
  },
  "call_errors": 0,
  "http_errors": 0
}


==> anc/computed_results.json <==
{
  "groups": {
    "all": {
      "n": 500,
      "methods": {
        "final": {
          "n": 500,
          "mrr": 0.9539819589259492,
          "hit1": {
            "hits": 470,
            "rate": 0.94,
            "ci95": [
              0.9156389368747802,
              0.9576516435190539
            ]
          },
          "hit3": {
            "hits": 482,
            "rate": 0.964,
            "ci95": [
              0.9438156730319722,
              0.9771089390197072
            ]
          },
          "hit5": {
            "hits": 484,
            "rate": 0.968,
            "ci95": [
              0.9486551309545582,
              0.9802084863734289
            ]
          },
          "hit9": {
            "hits": 487,
            "rate": 0.974,
            "ci95": [
              0.9560285091657758,
              0.9847436160766728
            ]
          },
          "hit20": {
            "hits": 488,
            "rate": 0.976,
            "ci95": [
              0.9585229425360993,
              0.986218685344503
            ]
          },
          "hit60": {
            "hits": 497,
            "rate": 0.994,
            "ci95": [
              0.9825097478959467,
              0.9979574037280398
            ]
          }
        },
        "recall": {
          "n": 500,
          "mrr": 0.80015007373168,
          "hit1": {
            "hits": 359,
            "rate": 0.718,
            "ci95": [
              0.6770122207860065,
              0.7556635667727567
            ]
          },
          "hit3": {
            "hits": 427,
            "rate": 0.854,
            "ci95": [
              0.8203507337796904,
              0.8822512331735307
            ]
          },
          "hit5": {
            "hits": 453,
            "rate": 0.906,
            "ci95": [
              0.8772354441374409,
              0.9285735914077787
            ]
          },
          "hit9": {
            "hits": 475,
            "rate": 0.95,
            "ci95": [
              0.9272318388284524,
              0.9659062547561506
            ]
          },
          "hit20": {
            "hits": 488,
            "rate": 0.976,
            "ci95": [
              0.9585229425360993,
              0.986218685344503
            ]
          },
          "hit60": {
            "hits": 497,
            "rate": 0.994,
            "ci95": [
              0.9825097478959467,
              0.9979574037280398
            ]
          }
        },
        "bm25_raw": {
          "n": 500,
          "mrr": 0.5899653072554285,
          "hit1": {
            "hits": 249,
            "rate": 0.498,
            "ci95": [
              0.45435686059170843,
              0.5416736367701378
            ]
          },
          "hit3": {
            "hits": 326,
            "rate": 0.652,
            "ci95": [
              0.6092325025566356,
              0.6924496979430526
            ]
          },
          "hit5": {
            "hits": 343,
            "rate": 0.686,
            "ci95": [
              0.6440316011844003,
              0.7251321441639025
            ]
          },
          "hit9": {
            "hits": 369,
            "rate": 0.738,
            "ci95": [
              0.6977470833575388,
              0.7746237305827623
            ]
          },
          "hit20": {
            "hits": 403,
            "rate": 0.806,
            "ci95": [
              0.7690603702807669,
              0.8382735333567634
            ]
          },
          "hit60": {
            "hits": 434,
            "rate": 0.868,
            "ci95": [
              0.8355052092686175,
              0.8948832761516801
            ]
          }
        },
        "bm25_redescribed": {
          "n": 500,
          "mrr": 0.6234250239275138,
          "hit1": {
            "hits": 265,
            "rate": 0.53,
            "ci95": [
              0.4861905914242533,
              0.5733519481480536
            ]
          },
          "hit3": {
            "hits": 346,
            "rate": 0.692,
            "ci95": [
              0.6501980013173227,
              0.7308742519454412
            ]
          },
          "hit5": {
            "hits": 362,
            "rate": 0.724,
            "ci95": [
              0.6832224284166226,
              0.761361867056602
            ]
          },
          "hit9": {
            "hits": 390,
            "rate": 0.78,
            "ci95": [
              0.7416313019131544,
              0.8140990674283763
            ]
          },
          "hit20": {
            "hits": 419,
            "rate": 0.838,
            "ci95": [
              0.8031477342378299,
              0.8676982116101608
            ]
          },
          "hit60": {
            "hits": 451,
            "rate": 0.902,
            "ci95": [
              0.8727939491335183,
              0.9250760811353939
            ]
          }
        },
        "bm25_structured": {
          "n": 500,
          "mrr": 0.7477786688960301,
          "hit1": {
            "hits": 333,
            "rate": 0.666,
            "ci95": [
              0.6235325314226418,
              0.7059361875441229
            ]
          },
          "hit3": {
            "hits": 400,
            "rate": 0.8,
            "ci95": [
              0.7627108946948261,
              0.8327145010282427
            ]
          },
          "hit5": {
            "hits": 419,
            "rate": 0.838,
            "ci95": [
              0.8031477342378299,
              0.8676982116101608
            ]
          },
          "hit9": {
            "hits": 446,
            "rate": 0.892,
            "ci95": [
              0.8617453267151934,
              0.9162771903629497
            ]
          },
          "hit20": {
            "hits": 465,
            "rate": 0.93,
            "ci95": [
              0.9042028101480832,
              0.949240257054982
            ]
          },
          "hit60": {
            "hits": 485,
            "rate": 0.97,
            "ci95": [
              0.9510963331640543,
              0.9817367868020865
            ]
          }
        },
        "bm25_enriched": {
          "n": 500,
          "mrr": 0.7446200028413525,
          "hit1": {
            "hits": 331,
            "rate": 0.662,
            "ci95": [
              0.6194427380354692,
              0.7020869756549879
            ]
          },
          "hit3": {
            "hits": 399,
            "rate": 0.798,
            "ci95": [
              0.7605971137604937,
              0.8308587793244213
            ]
          },
          "hit5": {
            "hits": 420,
            "rate": 0.84,
            "ci95": [
              0.8052918208363085,
              0.8695236276498359
            ]
          },
          "hit9": {
            "hits": 445,
            "rate": 0.89,
            "ci95": [
              0.8595444295965924,
              0.9145085848433969
            ]
          },
          "hit20": {
            "hits": 465,
            "rate": 0.93,
            "ci95": [
              0.9042028101480832,
              0.949240257054982
            ]
          },
          "hit60": {
            "hits": 485,
            "rate": 0.97,
            "ci95": [
              0.9510963331640543,
              0.9817367868020865
            ]
          }
        },
        "without_T": {
          "n": 500,
          "mrr": 0.7897606934587975,
          "hit1": {
            "hits": 353,
            "rate": 0.706,
            "ci95": [
              0.6646172591655972,
              0.7442415125642432
            ]
          },
          "hit3": {
            "hits": 418,
            "rate": 0.836,
            "ci95": [
              0.8010053635257086,
              0.8658710796841282
            ]
          },
          "hit5": {
            "hits": 451,
            "rate": 0.902,
            "ci95": [
              0.8727939491335183,
              0.9250760811353939
            ]
          },
          "hit9": {
            "hits": 469,
            "rate": 0.938,
            "ci95": [
              0.9133402868983618,
              0.9559807908573184
            ]
          },
          "hit20": {
            "hits": 481,
            "rate": 0.962,
            "ci95": [
              0.9414152274693561,
              0.9755398819441696
            ]
          },
          "hit60": {
            "hits": 494,
            "rate": 0.988,
            "ci95": [
              0.9740696388835527,
              0.9944890048259724
            ]
          }
        },
        "without_Td": {
          "n": 500,
          "mrr": 0.7978570652527981,
          "hit1": {
            "hits": 357,
            "rate": 0.714,
            "ci95": [
              0.6728768354985485,
              0.7518599467839072
            ]
          },
          "hit3": {
            "hits": 429,
            "rate": 0.858,
            "ci95": [
              0.8246703326752246,
              0.885870639554304
            ]
          },
          "hit5": {
            "hits": 452,
            "rate": 0.904,
            "ci95": [
              0.8750130375724849,
              0.9268264953345811
            ]
          },
          "hit9": {
            "hits": 474,
            "rate": 0.948,
            "ci95": [
              0.9248988560621544,
              0.9642697348842947
            ]
          },
          "hit20": {
            "hits": 484,
            "rate": 0.968,
            "ci95": [
              0.9486551309545582,
              0.9802084863734289
            ]
          },
          "hit60": {
            "hits": 495,
            "rate": 0.99,
            "ci95": [
              0.9768069002442693,
              0.9957212461034096
            ]
          }
        },
        "without_Tmv": {
          "n": 500,
          "mrr": 0.8005757744723527,
          "hit1": {
            "hits": 359,
            "rate": 0.718,
            "ci95": [
              0.6770122207860065,
              0.7556635667727567
            ]
          },
          "hit3": {
            "hits": 425,
            "rate": 0.85,
            "ci95": [
              0.8160389193683016,
              0.8786240423086119
            ]
          },
          "hit5": {
            "hits": 454,
            "rate": 0.908,
            "ci95": [
              0.8794612618638256,
              0.930317276319548
            ]
          },
          "hit9": {
            "hits": 472,
            "rate": 0.944,
            "ci95": [
              0.920255206353293,
              0.9609743793168485
            ]
          },
          "hit20": {
            "hits": 488,
            "rate": 0.976,
            "ci95": [
              0.9585229425360993,
              0.986218685344503
            ]
          },
          "hit60": {
            "hits": 498,
            "rate": 0.996,
            "ci95": [
              0.9855342847848231,
              0.9989023694773173
            ]
          }
        },
        "without_Traw": {
          "n": 500,
          "mrr": 0.8031173631503007,
          "hit1": {
            "hits": 360,
            "rate": 0.72,
            "ci95": [
              0.6790813332381924,
              0.7575639569587245
            ]
          },
          "hit3": {
            "hits": 431,
            "rate": 0.862,
            "ci95": [
              0.8289979864047199,
              0.8894819911011163
            ]
          },
          "hit5": {
            "hits": 457,
            "rate": 0.914,
            "ci95": [
              0.8861601885014425,
              0.9355268575963924
            ]
          },
          "hit9": {
            "hits": 474,
            "rate": 0.948,
            "ci95": [
              0.9248988560621544,
              0.9642697348842947
            ]
          },
          "hit20": {
            "hits": 485,
            "rate": 0.97,
            "ci95": [
              0.9510963331640543,
              0.9817367868020865
            ]
          },
          "hit60": {
            "hits": 498,
            "rate": 0.996,
            "ci95": [
              0.9855342847848231,
              0.9989023694773173
            ]
          }
        },
        "without_Tq2d": {
          "n": 500,
          "mrr": 0.7550760099702478,
          "hit1": {
            "hits": 324,
            "rate": 0.648,
            "ci95": [
              0.6051540371141233,
              0.6885891581092574
            ]
          },
          "hit3": {
            "hits": 420,
            "rate": 0.84,
            "ci95": [
              0.8052918208363085,
              0.8695236276498359
            ]
          },
          "hit5": {
            "hits": 440,
            "rate": 0.88,
            "ci95": [
              0.8485804013755894,
              0.9056250998736309
            ]
          },
          "hit9": {
            "hits": 459,
            "rate": 0.918,
            "ci95": [
              0.8906451408426114,
              0.9389809105315311
            ]
          },
          "hit20": {
            "hits": 479,
            "rate": 0.958,
            "ci95": [
              0.9366484142456699,
              0.9723676898915483
            ]
          },
          "hit60": {
            "hits": 494,
            "rate": 0.988,
            "ci95": [
              0.9740696388835527,
              0.9944890048259724
            ]
          }
        },
        "without_S": {
          "n": 500,
          "mrr": 0.8043444736380615,
          "hit1": {
            "hits": 365,
            "rate": 0.73,
            "ci95": [
              0.6894413425907917,
              0.7670514607968943
            ]
          },
          "hit3": {
            "hits": 427,
            "rate": 0.854,
            "ci95": [
              0.8203507337796904,
              0.8822512331735307
            ]
          },
          "hit5": {
            "hits": 452,
            "rate": 0.904,
            "ci95": [
              0.8750130375724849,
              0.9268264953345811
            ]
          },
          "hit9": {
            "hits": 471,
            "rate": 0.942,
            "ci95": [
              0.917943812143745,
              0.9593162708882429
            ]
          },
          "hit20": {
            "hits": 484,
            "rate": 0.968,
            "ci95": [
              0.9486551309545582,
              0.9802084863734289
            ]
          },
          "hit60": {
            "hits": 497,
            "rate": 0.994,
            "ci95": [
              0.9825097478959467,
              0.9979574037280398
            ]
          }
        },
        "without_G": {
          "n": 500,
          "mrr": 0.8008038908111512,
          "hit1": {
            "hits": 360,
            "rate": 0.72,
            "ci95": [
              0.6790813332381924,
              0.7575639569587245
            ]
          },
          "hit3": {
            "hits": 425,
            "rate": 0.85,
            "ci95": [
              0.8160389193683016,
              0.8786240423086119
            ]
          },
          "hit5": {
            "hits": 451,
            "rate": 0.902,
            "ci95": [
              0.8727939491335183,
              0.9250760811353939
            ]
          },
          "hit9": {
            "hits": 474,
            "rate": 0.948,
            "ci95": [
              0.9248988560621544,
              0.9642697348842947
            ]
          },
          "hit20": {
            "hits": 487,
            "rate": 0.974,
            "ci95": [
              0.9560285091657758,
              0.9847436160766728
            ]
          },
          "hit60": {
            "hits": 498,
            "rate": 0.996,
            "ci95": [
              0.9855342847848231,
              0.9989023694773173
            ]
          }
        },
        "flat_rrf": {
          "n": 500,
          "mrr": 0.6894781083301245,
          "hit1": {
            "hits": 271,
            "rate": 0.542,
            "ci95": [
              0.49817416517608065,
              0.585185390225149
            ]
          },
          "hit3": {
            "hits": 403,
            "rate": 0.806,
            "ci95": [
              0.7690603702807669,
              0.8382735333567634
            ]
          },
          "hit5": {
            "hits": 444,
            "rate": 0.888,
            "ci95": [
              0.8573463119959378,
              0.9127371998058978
            ]
          },
          "hit9": {
            "hits": 467,
            "rate": 0.934,
            "ci95": [
              0.9087605988391466,
              0.9526214736402262
            ]
          },
          "hit20": {
            "hits": 487,
            "rate": 0.974,
            "ci95": [
              0.9560285091657758,
              0.9847436160766728
            ]
          },
          "hit60": {
            "hits": 497,
            "rate": 0.994,
            "ci95": [
              0.9825097478959467,
              0.9979574037280398
            ]
          }
        }
      },
      "latency": {
        "pipeline_s": {
          "p50": 13.37026939599673,
          "p90": 17.135016295502282,
          "p95": 19.359703139898915,
          "max": 31.02463387500029
        },
        "preparation_s": {
          "p50": 2.689949854495353,
          "p90": 3.302243975297461,
          "p95": 3.5609727419505357,
          "max": 6.86596579199977
        },
        "rerank_s": {
          "p50": 10.679662041500706,
          "p90": 14.317694433094585,
          "p95": 16.38573331599545,
          "max": 28.653397124995536
        }
      },
      "characters": {
        "min": 13,
        "max": 64,
        "median": 35.0
      }
    }
  },
  "analysis_date": "2026-09-13",
  "analysis_intent": "exploratory",
  "units": "one fixed target dictionary entry per constructed question",
  "numpy_version": "2.4.4",
  "paired_all": [
    {
      "a": "final",
      "b": "recall",
      "k": 1,
      "n": 500,
      "wins": 114,
      "losses": 3,
      "ties": 383,
      "difference": 0.222,
      "ci95_paired_bootstrap": [
        0.184,
        0.26
      ],
      "ci95_conservative": [
        0.16776381214440977,
        0.2720579391974215
      ],
      "p_exact": 3.214304854809382e-30,
      "bootstrap_seed": 20260913,
      "bootstrap_samples": 20000,
      "p_holm": 1.2857219419237528e-29
    },
    {
      "a": "final",
      "b": "recall",
      "k": 9,
      "n": 500,
      "wins": 12,
      "losses": 0,
      "ties": 488,
      "difference": 0.024,
      "ci95_paired_bootstrap": [
        0.012,
        0.038
      ],
      "ci95_conservative": [
        0.002536933687618719,
        0.044297502974425085
      ],
      "p_exact": 0.00048828125,
      "bootstrap_seed": 20260914,
      "bootstrap_samples": 20000,
      "p_holm": 0.0009765625
    },
    {
      "a": "recall",
      "b": "bm25_enriched",
      "k": 20,
      "n": 500,
      "wins": 24,
      "losses": 1,
      "ties": 475,
      "difference": 0.046,
      "ci95_paired_bootstrap": [
        0.028,
        0.066
      ],
      "ci95_conservative": [
        0.01631980560096586,
        0.07399670499615608
      ],
      "p_exact": 1.5497207641601562e-06,
      "bootstrap_seed": 20260915,
      "bootstrap_samples": 20000,
      "p_holm": 4.649162292480469e-06
    },
    {
      "a": "recall",
      "b": "bm25_enriched",
      "k": 60,
      "n": 500,
      "wins": 12,
      "losses": 0,
      "ties": 488,
      "difference": 0.024,
      "ci95_paired_bootstrap": [
        0.012,
        0.038
      ],
      "ci95_conservative": [
        0.002536933687618719,
        0.044297502974425085
      ],
      "p_exact": 0.00048828125,
      "bootstrap_seed": 20260916,
      "bootstrap_samples": 20000,
      "p_holm": 0.0009765625
    }
  ],
  "length_all": [
    {
      "low": 0,
      "high": 24,
      "n": 45,
      "final": {
        "n": 45,
        "mrr": 0.937037037037037,
        "hit1": {
          "hits": 40,
          "rate": 0.8888888888888888,
          "ci95": [
            0.7650090300423141,
            0.9515952820543282
          ]
        },
        "hit3": {
          "hits": 44,
          "rate": 0.9777777777777777,
          "ci95": [
            0.8843331823158513,
            0.9960664011171667
          ]
        },
        "hit5": {
          "hits": 44,
          "rate": 0.9777777777777777,
          "ci95": [
            0.8843331823158513,
            0.9960664011171667
          ]
        },
        "hit9": {
          "hits": 45,
          "rate": 1.0,
          "ci95": [
            0.9213484012671117,
            1.0
          ]
        },
        "hit20": {
          "hits": 45,
          "rate": 1.0,
          "ci95": [
            0.9213484012671117,
            1.0
          ]
        },
        "hit60": {
          "hits": 45,
          "rate": 1.0,
          "ci95": [
            0.9213484012671117,
            1.0
          ]
        }
      }
    },
    {
      "low": 25,
      "high": 40,
      "n": 307,
      "final": {
        "n": 307,
        "mrr": 0.9460026686964637,
        "hit1": {
          "hits": 286,
          "rate": 0.9315960912052117,
          "ci95": [
            0.897697007366794,
            0.9548276236955722
          ]
        },
        "hit3": {
          "hits": 293,
          "rate": 0.9543973941368078,
          "ci95": [
            0.9249196660903589,
            0.972644002084736
          ]
        },
        "hit5": {
          "hits": 295,
          "rate": 0.9609120521172638,
          "ci95": [
            0.9329309568101012,
            0.9775010076829163
          ]
        },
        "hit9": {
          "hits": 297,
          "rate": 0.9674267100977199,
          "ci95": [
            0.941087892403805,
            0.982212368407135
          ]
        },
        "hit20": {
          "hits": 298,
          "rate": 0.9706840390879479,
          "ci95": [
            0.9452328275145654,
            0.984501581455336
          ]
        },
        "hit60": {
          "hits": 304,
          "rate": 0.990228013029316,
          "ci95": [
            0.9716681132151225,
            0.9966711847085464
          ]
        }
      }
    },
    {
      "low": 41,
      "high": 1000,
      "n": 148,
      "final": {
        "n": 148,
        "mrr": 0.9756857669357668,
        "hit1": {
          "hits": 144,
          "rate": 0.972972972972973,
          "ci95": [
            0.9325737090493965,
            0.989440614886483
          ]
        },
        "hit3": {
          "hits": 145,
          "rate": 0.9797297297297297,
          "ci95": [
            0.9421032514042058,
            0.9930827057307576
          ]
        },
        "hit5": {
          "hits": 145,
          "rate": 0.9797297297297297,
          "ci95": [
            0.9421032514042058,
            0.9930827057307576
          ]
        },
        "hit9": {
          "hits": 145,
          "rate": 0.9797297297297297,
          "ci95": [
            0.9421032514042058,
            0.9930827057307576
          ]
        },
        "hit20": {
          "hits": 145,
          "rate": 0.9797297297297297,
          "ci95": [
            0.9421032514042058,
            0.9930827057307576
          ]
        },
        "hit60": {
          "hits": 148,
          "rate": 1.0,
          "ci95": [
            0.9747008567322154,
            0.9999999999999999
          ]
        }
      }
    }
  ],
  "misses9": [
    {
      "no": 14,
      "target_id": 570,
      "recall": 27,
      "final": 27
    },
    {
      "no": 17,
      "target_id": 654,
      "recall": 49,
      "final": 49
    },
    {
      "no": 18,
      "target_id": 713,
      "recall": 50,
      "final": 50
    },
    {
      "no": 38,
      "target_id": 1311,
      "recall": 56,
      "final": 56
    },
    {
      "no": 58,
      "target_id": 2007,
      "recall": null,
      "final": null
    },
    {
      "no": 114,
      "target_id": 4090,
      "recall": 33,
      "final": 33
    },
    {
      "no": 215,
      "target_id": 6167,
      "recall": 28,
      "final": 28
    },
    {
      "no": 230,
      "target_id": 5549,
      "recall": 29,
      "final": 29
    },
    {
      "no": 248,
      "target_id": 6347,
      "recall": null,
      "final": null
    },
    {
      "no": 258,
      "target_id": 4802,
      "recall": 36,
      "final": 36
    },
    {
      "no": 343,
      "target_id": 4687,
      "recall": 16,
      "final": 13
    },
    {
      "no": 351,
      "target_id": 4967,
      "recall": 42,
      "final": 42
    },
    {
      "no": 395,
      "target_id": 6575,
      "recall": null,
      "final": null
    }
  ],
  "degraded": [
    {
      "no": 48,
      "recall": 2,
      "final": 1
    },
    {
      "no": 55,
      "recall": 1,
      "final": 1
    },
    {
      "no": 489,
      "recall": 1,
      "final": 1
    }
  ]
}


==> anc/dataset_identity.json <==
{
  "canonical_source": "构造测试题.md",
  "dataset_id": "constructed500",
  "question_count": 500,
  "question_numbers": [
    1,
    500
  ],
  "canonical_file_sha256": "445d139995596b2401a02ffd3a23b619d13c71139ed01adcd60fb55d60a059ab",
  "ordered_question_sha256": "1f3d8b00b42d9b4e91f5ec3933c62fbccc62f3720738879bbd580c56ff04f02d",
  "questions_json_sha256": "1e82fc2b1dde1cd7e05393848dca6edf2a52682b0c845e5b712cc9cfc7cff6bf",
  "ranks_csv_sha256": "c6e6cdfae710269e5da987e6a76ca85605b759c450e3fb01dd1e18abcdb59aa7",
  "question_text_and_answer_differences": 0,
  "questions_outside_canonical_source": 0,
  "recorded_ranks_match": true,
  "run_questions_sha256": "c2d90d34849e4aec46aff43a8bfe3a78f334180fde8737b9f03757d4bfb03a15",
  "run_manifest_sha256": "24c711f35c832ad15947bcbe82c451cfe19c75566bcb81257d37a74b99de129c",
  "run_checksums_sha256": "ffa2a3379b72f9cd1698948e352e89dde0f9c51921f8c6e4787d21cdc40c9664",
  "raw_artifact_count": 3521,
  "data_schema_version": "constructed500-1.0",
  "run_date": "2026-09-13",
  "new_model_calls_for_source_revision": 0
}


==> anc/example_records.json <==
[
  {
    "question": {
      "no": 81,
      "id": "synth-081",
      "text": "一只手指尖捏拢贴着嘴，然后往下拉，一边下一边五指散开",
      "answer": "经历、体会、体验、尝试",
      "truth_sids": [
        2787
      ],
      "dataset": "constructed500",
      "construction_batch": "initial200"
    },
    "target_channel_ranks": {
      "T": 2,
      "Td": 25,
      "Tmv": 4,
      "S": 196,
      "G": null,
      "Traw": null,
      "Tq2d": 1
    },
    "observation_fields": {
      "hands": "one",
      "finger_codes": {
        "right": {
          "thumb": "pinched",
          "index": "pinched",
          "middle": "pinched",
          "ring": "pinched",
          "pinky": "pinched"
        },
        "left": null
      },
      "location": "嘴部（贴近嘴）",
      "movement": "手从嘴部向下拉，同时五指由捏拢状态向散开状态变化",
      "orientation": null,
      "contact": "指尖捏拢处贴着嘴"
    },
    "recall": 1,
    "final": 1
  },
  {
    "question": {
      "no": 201,
      "id": "synth-201",
      "text": "左手先竖拇指，右手弯着五指从左肩移到拇指背上，再把左手拇食指捏成圈，右手弯着食中指在圈口往外拨两下",
      "answer": "托养",
      "truth_sids": [
        5132
      ],
      "dataset": "constructed500",
      "construction_batch": "extension300"
    },
    "target_channel_ranks": {
      "T": 1,
      "Td": 1,
      "Tmv": 1,
      "S": 3,
      "G": null,
      "Traw": 1,
      "Tq2d": 1
    },
    "observation_fields": {
      "hands": "two",
      "finger_codes": {
        "right": {
          "thumb": null,
          "index": "bent",
          "middle": "bent",
          "ring": "bent",
          "pinky": "bent"
        },
        "left": {
          "thumb": "extended",
          "index": "pinched",
          "middle": null,
          "ring": null,
          "pinky": null
        }
      },
      "location": "左肩、左手拇指背、圈口",
      "movement": "右手弯着五指从左肩移到左手拇指背上，右手弯着食中指在圈口往外拨两下",
      "orientation": null,
      "contact": "右手拇指背与左手拇指有接触"
    },
    "recall": 1,
    "final": 1
  },
  {
    "question": {
      "no": 213,
      "id": "synth-213",
      "text": "左手食指竖着，右手食指横贴在左食指上，上下轻轻动几下",
      "answer": "浓度",
      "truth_sids": [
        3802
      ],
      "dataset": "constructed500",
      "construction_batch": "extension300"
    },
    "target_channel_ranks": {
      "T": 2,
      "Td": 6,
      "Tmv": null,
      "S": 597,
      "G": null,
      "Traw": 7,
      "Tq2d": 6
    },
    "observation_fields": {
      "hands": "two",
      "finger_codes": {
        "right": {
          "thumb": null,
          "index": "extended",
          "middle": null,
          "ring": null,
          "pinky": null
        },
        "left": {
          "thumb": null,
          "index": "extended",
          "middle": null,
          "ring": null,
          "pinky": null
        }
      },
      "location": null,
      "movement": "上下轻轻动几下",
      "orientation": null,
      "contact": "右手食指横贴在左手食指上"
    },
    "recall": 7,
    "final": 6
  },
  {
    "question": {
      "no": 248,
      "id": "synth-248",
      "text": "一只手食指中指小指横着伸出，无名指收起，再把四根手指并拢竖起来，拇指弯在手心前面",
      "answer": "支部",
      "truth_sids": [
        6347
      ],
      "dataset": "constructed500",
      "construction_batch": "extension300"
    },
    "target_channel_ranks": {
      "T": 3288,
      "Td": 2017,
      "Tmv": null,
      "S": 5102,
      "G": null,
      "Traw": null,
      "Tq2d": null
    },
    "observation_fields": {
      "hands": "one",
      "finger_codes": {
        "right": {
          "thumb": "bent",
          "index": "extended",
          "middle": "extended",
          "ring": "fist",
          "pinky": "extended"
        },
        "left": null
      },
      "location": null,
      "movement": "食指、中指、小指先横着伸出并拢，无名指收起，再将四根手指并拢竖起",
      "orientation": null,
      "contact": "拇指与手心接触"
    },
    "recall": null,
    "final": null
  },
  {
    "question": {
      "no": 343,
      "id": "synth-343",
      "text": "左手竖着伸开，手心朝外，右手食指中指弯起来，指尖朝着左掌心点一下",
      "answer": "数词、量词",
      "truth_sids": [
        4687
      ],
      "dataset": "constructed500",
      "construction_batch": "extension300"
    },
    "target_channel_ranks": {
      "T": 16,
      "Td": 32,
      "Tmv": 14,
      "S": 141,
      "G": null,
      "Traw": null,
      "Tq2d": 9
    },
    "observation_fields": {
      "hands": "two",
      "finger_codes": {
        "right": {
          "thumb": null,
          "index": "bent",
          "middle": "bent",
          "ring": null,
          "pinky": null
        },
        "left": null
      },
      "location": null,
      "movement": "右手食指和中指弯曲，指尖朝左掌心点一下",
      "orientation": "左手手心朝外；右手食指、中指指尖朝左掌心",
      "contact": "右手食指、中指指尖点触/靠近左掌心"
    },
    "recall": 16,
    "final": 13
  },
  {
    "question": {
      "no": 489,
      "id": "synth-489",
      "text": "双手指尖朝下，在身前转动手腕，再五指微弯，把两只手分别扣在两只耳朵上",
      "answer": "测听",
      "truth_sids": [
        616
      ],
      "dataset": "constructed500",
      "construction_batch": "extension300"
    },
    "target_channel_ranks": {
      "T": 1,
      "Td": 1,
      "Tmv": null,
      "S": null,
      "G": null,
      "Traw": 1,
      "Tq2d": 2
    },
    "observation_fields": {
      "hands": null,
      "finger_codes": {
        "right": null,
        "left": null
      },
      "location": null,
      "movement": "未提及",
      "orientation": null,
      "contact": null
    },
    "recall": 1,
    "final": 1
  },
  {
    "question": {
      "no": 490,
      "id": "synth-490",
      "text": "一只手食指中指无名指竖起分开，拇指按住弯下的小指，再伸出食指横放在嘴前，前后转两下",
      "answer": "谓语",
      "truth_sids": [
        5276
      ],
      "dataset": "constructed500",
      "construction_batch": "extension300"
    },
    "target_channel_ranks": {
      "T": 10,
      "Td": 7,
      "Tmv": 7,
      "S": 41,
      "G": null,
      "Traw": 7,
      "Tq2d": null
    },
    "observation_fields": {
      "hands": "one",
      "finger_codes": {
        "right": {
          "thumb": "bent",
          "index": "extended",
          "middle": "extended",
          "ring": "extended",
          "pinky": "bent"
        },
        "left": null
      },
      "location": "嘴前",
      "movement": "食指横放在嘴前，前后转两下",
      "orientation": null,
      "contact": "拇指与小指接触"
    },
    "recall": 13,
    "final": 1
  }
]


==> anc/figure_labels_zh.json <==
{
  "Offline: structured dictionary enrichment": "离线阶段：词条结构化增强",
  "1. Source": "1. 原始描述",
  "Dictionary action\ndescription": "词典原始\n动作描述",
  "2. Visual detail": "2. 视觉细节",
  "Free-text\nre-description": "自由文本\n视觉补充描述",
  "3. Structure": "3. 动作结构",
  "Action fields and\nvisual tokens": "结构化动作字段\n与视觉关键词",
  "4. Senses": "4. 书面释义",
  "Documented\nwritten meanings": "词典记载的\n书面含义",
  "6,699 entries: shared lexical index, action features, and sense lookup": "6,699 个词条：共用词项索引、动作特征与释义查找",
  "Online: retrieve from an observed movement": "查询阶段：从观察到的动作查找词条",
  "Observed action": "动作观察",
  "Ordinary-language\nmovement description": "日常语言\n动作描述",
  "Action extraction": "动作结构提取",
  "Record and restatement": "动作记录与忠实复述",
  "Dictionary rewriting": "词典式改写",
  "Description and hints": "规范描述与词义提示",
  "Seven complementary retrieval channels": "七个互补检索通道",
  "T: full record   Td: restatement   Tmv: movement   Traw: original   Tq2d: rewrite\nS: action structure and finger states          G: meaning hints": "T：完整记录   Td：复述   Tmv：运动   Traw：原话   Tq2d：改写\nS：动作结构与手指状态          G：词义提示",
  "Candidate fusion": "候选融合",
  "Head-weighted RRF\n60-entry pool": "头部加权排名融合\n60 个候选词条",
  "Action reranking": "动作一致性重排",
  "Gemini\nfirst 20 candidates": "Gemini\n重排前 20 个候选",
  "Dictionary results": "词典结果",
  "Ranked entries\nand illustrations": "排序后的词条\n及对应插图",
  "Dictionary enrichment, parallel query views, fusion, and reranking.": "词条增强、并行查询表达、融合与重排。",
  "(a)  Movement description": "(a)  动作描述",
  "(b)  Explicit action evidence": "(b)  明确的动作信息",
  "Hand count": "手数",
  "Handshape": "手形",
  "Gathered fingertips": "指尖撮合",
  "Movement": "运动",
  "Body location": "身体部位",
  "Unspecified": "未说明",
  "Orientation": "朝向",
  "Contact": "接触",
  "Complementary text views": "互补文本表达",
  "Original wording / Traw\nFaithful restatement / Td\nMovement sequence / Tmv": "原始措辞 / Traw\n忠实复述 / Td\n动作顺序 / Tmv",
  "One observation, multiple query views, and explicit action attributes": "一段观察，多种查询表达，明确的动作属性",
  "Seven-channel recall": "七通道召回",
  "Example query 81": "查询示例 81",
  "Gather the fingertips of one hand\nagainst the mouth. Draw it downward\nwhile spreading the fingers.": "一只手指尖捏拢贴着嘴，\n然后往下拉，\n一边下一边五指散开。",
  "One": "单手",
  "Downward; spreading": "下拉并散开",
  "Mouth": "嘴部",
  "Fingertips on mouth": "指尖接触嘴部",
  "Example query 81 and selected action features.": "查询示例 81 及选定动作字段。",
  "Fingertip state": "指尖状态",
  "Extracted observation": "提取的观察记录",
  "T: action text   Td: restatement   Tmv: movement   Traw: original   Tq2d: rewrite\nS: action structure and finger states          G: meaning hints": "T：动作文本  Td：复述  Tmv：运动  Traw：原话  Tq2d：改写\nS：动作结构与手指状态          G：词义提示",
  "Original wording / Traw\nFaithful restatement / Td\nMovement text / Tmv": "原始措辞 / Traw\n忠实复述 / Td\n动作文本 / Tmv"
}


==> anc/make_figures.py <==
"""Publication figures using the author's muted blue-and-pink palette."""
from __future__ import annotations

import argparse
import json
import os
import re
from pathlib import Path

ROOT = Path(__file__).resolve().parent
os.environ.setdefault("MPLCONFIGDIR", str(ROOT / "build" / "matplotlib"))
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import font_manager
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.patches import FancyArrowPatch, Rectangle
from matplotlib.text import Text
from PIL import Image, ImageDraw, ImageFont

OUT = ROOT / "figures"
LANGUAGE = "en"
LABELS = {}
FONT_NAME = "STIXGeneral"
DATA = json.loads((ROOT / "computed_results.json").read_text())
PALETTE = {
    "rose": "#e5c5c1", "lavender": "#dcd9e6", "mist": "#beccdc",
    "blue": "#90a8c5", "steel": "#556c8d", "ink": "#344c67", "frost": "#f0f4f8",
}
FIGURES = []
plt.rcParams.update({
    "font.family": "STIXGeneral", "font.size": 10,
    "axes.titlesize": 11, "axes.labelsize": 10,
    "xtick.labelsize": 9, "ytick.labelsize": 9, "legend.fontsize": 9,
    "text.color": PALETTE["ink"], "axes.labelcolor": PALETTE["ink"],
    "xtick.color": PALETTE["steel"], "ytick.color": PALETTE["steel"],
    "axes.edgecolor": PALETTE["blue"], "axes.linewidth": .7,
    "axes.spines.top": False, "axes.spines.right": False,
    "axes.facecolor": "white", "figure.facecolor": "white", "savefig.facecolor": "white",
    "grid.color": PALETTE["mist"], "grid.linewidth": .55, "grid.alpha": .5,
    "lines.linewidth": 1.8, "lines.markersize": 4.5,
    "pdf.fonttype": 42, "ps.fonttype": 42, "hatch.linewidth": .45,
})


def translate(text):
    return LABELS.get(text, text)


def configure_language(language):
    global OUT, LANGUAGE, LABELS, FONT_NAME
    LANGUAGE = language
    if language == "zh":
        OUT = ROOT / "figures_zh"
        LABELS = json.loads((ROOT / "figure_labels_zh.json").read_text(encoding="utf-8"))
        font_path = Path(os.environ.get("SIGNTRACE_CJK_FONT", "/System/Library/Fonts/STHeiti Light.ttc"))
        if not font_path.exists():
            raise FileNotFoundError("Set SIGNTRACE_CJK_FONT to a Chinese font file.")
        font_manager.fontManager.addfont(str(font_path))
        FONT_NAME = font_manager.FontProperties(fname=font_path).get_name()
        plt.rcParams["font.family"] = [FONT_NAME, "STIXGeneral"]


def save(fig, name, description):
    if LANGUAGE == "zh":
        # Fixed tick formatters otherwise restore their original labels on redraw.
        for ax in fig.axes:
            for axis, setter in [(ax.xaxis, ax.set_xticklabels), (ax.yaxis, ax.set_yticklabels)]:
                labels = [label.get_text() for label in axis.get_ticklabels()]
                translated = [translate(label) for label in labels]
                if translated != labels:
                    setter(translated)
        for artist in fig.findobj(match=Text):
            artist.set_text(translate(artist.get_text()))
    fig.canvas.draw()
    for extension in ["pdf", "png", "svg"]:
        fig.savefig(OUT / f"{name}.{extension}", dpi=360, facecolor="white")
    FIGURES.append({"name": name, "description": translate(description)})
    plt.close(fig)


def panel_title(ax, letter, title):
    ax.set_title(f"({letter})  {translate(title)}", loc="left", weight="bold", pad=11)


def clean_axes(ax, grid=True):
    ax.set_axisbelow(True)
    ax.tick_params(axis="both", length=3, width=.6, pad=4)
    if grid:
        ax.grid(axis="y")


def box(ax, x, y, w, h, title, detail="", color=None, size=10):
    title, detail = translate(title), translate(detail)
    ax.add_patch(Rectangle((x, y), w, h, linewidth=.8, edgecolor=PALETTE["blue"],
                           facecolor=color or PALETTE["frost"], zorder=2))
    if detail:
        artists = [
            ax.text(x + w / 2, y + h * .80, title, ha="center", va="center",
                    fontsize=size, weight="bold", zorder=3),
            ax.text(x + w / 2, y + h * .34, detail, ha="center", va="center",
                    fontsize=size - .5, zorder=3, linespacing=1.15),
        ]
    else:
        artists = [ax.text(x + w / 2, y + h / 2, title, ha="center", va="center",
                           fontsize=size, zorder=3, linespacing=1.2)]
    renderer = ax.figure.canvas.get_renderer()
    left, bottom = ax.transData.transform((x, y))
    right, top = ax.transData.transform((x + w, y + h))
    for artist in artists:
        while artist.get_window_extent(renderer).width > (right - left) * .91:
            artist.set_fontsize(artist.get_fontsize() - .2)
            if artist.get_fontsize() < 7.8:
                raise ValueError(f"Diagram text needs wrapping: {artist.get_text()}")
        bounds = artist.get_window_extent(renderer)
        if bounds.y0 < bottom + 1 or bounds.y1 > top - 1:
            raise ValueError(f"Diagram text exceeds its height: {artist.get_text()}")


def arrow(ax, start, end, **kwargs):
    ax.add_patch(FancyArrowPatch(start, end, arrowstyle="-|>", mutation_scale=10,
                                linewidth=1, color=PALETTE["steel"], zorder=1, **kwargs))


def architecture():
    fig = plt.figure(figsize=(7.5, 5.9))
    ax = fig.add_axes([.02, .02, .96, .96])
    ax.set(xlim=(0, 1), ylim=(.03, 1))
    ax.axis("off")
    ax.text(.02, .966, "Offline: structured dictionary enrichment", weight="bold", fontsize=12)
    layers = [
        ("1. Source", "Dictionary action\ndescription"),
        ("2. Visual detail", "Free-text\nre-description"),
        ("3. Structure", "Action fields and\nvisual tokens"),
        ("4. Senses", "Documented\nwritten meanings"),
    ]
    colors = [PALETTE["frost"], PALETTE["rose"], PALETTE["mist"], PALETTE["lavender"]]
    for i, ((title, detail), color) in enumerate(zip(layers, colors)):
        x = .02 + i * .245
        box(ax, x, .818, .225, .118, title, detail, color, size=9.8)
        arrow(ax, (x + .1125, .818), (x + .1125, .777))
    box(ax, .02, .702, .96, .076,
        "6,699 entries: shared lexical index, action features, and sense lookup", size=10.2)
    ax.text(.02, .655, "Online: retrieve from an observed movement", weight="bold", fontsize=12)
    box(ax, .02, .48, .25, .13, "Observed action", "Ordinary-language\nmovement description",
        PALETTE["rose"], 10)
    box(ax, .34, .533, .285, .086, "Action extraction", "Record and restatement",
        PALETTE["mist"], 9.8)
    box(ax, .67, .533, .285, .086, "Dictionary rewriting", "Description and hints",
        PALETTE["lavender"], 9.8)
    arrow(ax, (.27, .55), (.34, .576))
    ax.plot([.27, .30, .30, .812], [.587, .587, .630, .630],
            color=PALETTE["steel"], linewidth=1)
    arrow(ax, (.812, .637), (.812, .619))
    box(ax, .02, .303, .935, .132, "Seven complementary retrieval channels",
        "T: action text   Td: restatement   Tmv: movement   Traw: original   Tq2d: rewrite\n"
        "S: action structure and finger states          G: meaning hints", size=9.9)
    for start, end in [((.48, .533), (.40, .435)), ((.81, .533), (.78, .435)),
                       ((.145, .48), (.145, .435))]:
        arrow(ax, start, end)
    ax.plot([.98, .993, .993, .965], [.74, .74, .37, .37],
            color=PALETTE["blue"], linewidth=1)
    arrow(ax, (.98, .37), (.955, .37))
    box(ax, .02, .12, .265, .11, "Candidate fusion", "Head-weighted RRF\n60-entry pool",
        PALETTE["frost"], 10)
    box(ax, .355, .12, .27, .11, "Action reranking", "Gemini\nfirst 20 candidates",
        PALETTE["mist"], 10)
    box(ax, .70, .12, .255, .11, "Dictionary results", "Ranked entries\nand illustrations",
        PALETTE["rose"], 10)
    arrow(ax, (.152, .303), (.152, .23))
    arrow(ax, (.285, .175), (.355, .175))
    arrow(ax, (.625, .175), (.70, .175))
    # Separate query-evidence path: no junction is implied at crossed edges.
    ax.plot([.34, .29, .29, .008, .008, .49], [.604, .604, .642, .642, .074, .074],
            color=PALETTE["ink"], linestyle="--", linewidth=.9, zorder=1)
    ax.add_patch(FancyArrowPatch((.49, .074), (.49, .12), arrowstyle="-|>",
                                mutation_scale=10, color=PALETTE["ink"], linewidth=.9,
                                linestyle="--", zorder=1))
    ax.text(.25, .074, translate("Extracted observation"), ha="center", va="center", fontsize=8.7,
            bbox={"facecolor":"white", "edgecolor":"none", "pad":1}, zorder=4)
    save(fig, "architecture", "Dictionary enrichment, parallel query views, fusion, and reranking.")


def representation():
    records = json.loads((ROOT / "example_records.json").read_text())
    record = next(v for v in records if v["question"]["no"] == 81)
    assert record["question"]["dataset"] == "constructed500"
    assert record["observation_fields"]["hands"] == "one"
    assert record["observation_fields"]["orientation"] is None
    fig = plt.figure(figsize=(7.5, 4.1))
    ax = fig.add_axes([.025, .025, .95, .95])
    ax.set(xlim=(0, 1), ylim=(0, 1))
    ax.axis("off")
    ax.text(.02, .956, "(a)  Movement description", weight="bold", fontsize=11.5)
    ax.text(.50, .956, "(b)  Explicit action evidence", weight="bold", fontsize=11.5)
    box(ax, .02, .615, .39, .28, "Example query 81",
        "Gather the fingertips of one hand\nagainst the mouth. Draw it downward\nwhile spreading the fingers.",
        PALETTE["rose"], 10.6)
    box(ax, .49, .245, .49, .65, "", color=PALETTE["frost"])
    fields = [
        ("Hand count", "One"),
        ("Fingertip state", "Gathered fingertips"),
        ("Movement", "Downward; spreading"),
        ("Body location", "Mouth"),
        ("Orientation", "Unspecified"),
        ("Contact", "Fingertips on mouth"),
    ]
    for i, (label, value) in enumerate(fields):
        y = .822 - i * .087
        if i % 2 == 0:
            ax.add_patch(Rectangle((.505, y - .035), .46, .076,
                                   facecolor=PALETTE["mist"], alpha=.28, linewidth=0, zorder=3))
        ax.text(.52, y, label, fontsize=9.8, va="center", weight="bold", zorder=4)
        ax.text(.70, y, value, fontsize=9.5, va="center", zorder=4)
    arrow(ax, (.41, .756), (.49, .756))
    box(ax, .02, .245, .39, .255, "Complementary text views",
        "Original wording / Traw\nFaithful restatement / Td\nMovement text / Tmv",
        PALETTE["lavender"], 10.3)
    arrow(ax, (.215, .615), (.215, .50))
    box(ax, .02, .035, .96, .11,
        "One observation, multiple query views, and explicit action attributes",
        color=PALETTE["mist"], size=10.6)
    arrow(ax, (.735, .245), (.735, .145))
    save(fig, "representation", "Example query 81 and selected action features.")


def tr(en, zh):
    return zh if LANGUAGE == "zh" else en


def fusion_example():
    records = json.loads((ROOT / "example_records.json").read_text())
    record = next(r for r in records if r["question"]["no"] == 490)
    names = ["T", "Td", "Tmv", "Traw", "Tq2d", "S", "G"]
    ranks = [record["target_channel_ranks"].get(n) for n in names]
    votes = [(1 + 1.5*(r <= 3))/(300+r) if r else 0 for r in ranks]
    fig, ax = plt.subplots(figsize=(7.5,3.25), layout="constrained")
    ax.barh(names[::-1], votes[::-1], color=PALETTE["mist"], edgecolor=PALETTE["ink"], height=.62)
    for i, (r,v) in enumerate(zip(ranks[::-1],votes[::-1])):
        label = tr(f"rank {r};  {v:.5f}", f"名次 {r}；{v:.5f}") if r else tr("no retained vote", "无保留投票")
        ax.text(v+.00010, i, label, va="center", fontsize=9)
    ax.set(xlim=(0,.0051), xlabel=tr("Contribution to the fused score", "对融合得分的贡献"))
    ax.set_title(tr("Query 490: predicate    |    recall rank 13 → final rank 1", "查询 490：谓语    |    召回第 13 位 → 最终第 1 位"),loc="left",fontsize=11,weight="bold")
    ax.spines[["top","right"]].set_visible(False)
    ax.grid(axis="x",alpha=.3)
    ax.set_axisbelow(True)
    save(fig,"fusion_example",tr("Retrieval-channel contributions for example query 490.","查询示例 490 的检索通道贡献。"))


def hit_curves():
    from analyze import load_rows
    rows = load_rows()
    assert len(rows) == 500
    fig, ax = plt.subplots(figsize=(7.5, 3.4), layout="constrained")
    specs = [("bm25_enriched", PALETTE["steel"], "--", "s", tr("Raw-query BM25", "原查询 BM25")),
             ("recall", PALETTE["blue"], ":", "^", tr("Seven-channel recall", "七通道召回")),
             ("final", PALETTE["ink"], "-", "o", tr("Final + Gemini", "Gemini 重排后"))]
    ks = np.arange(1, 61)
    for key, color, style, marker, name in specs:
        y = np.array([sum((r[key] or 999) <= k for r in rows) / 500 * 100 for k in ks])
        ax.step(ks, y, where="post", color=color, linestyle=style, lw=1.6, label=name)
        selected = np.array([1, 3, 5, 9, 20, 60])
        ax.plot(selected, y[selected-1], ls="none", marker=marker, markersize=4, color=color)
    ax.axvspan(1, 9, color=PALETTE["rose"], alpha=.18)
    ax.axvline(20, color=PALETTE["steel"], ls=":", lw=.7)
    ax.set_xscale("log")
    ax.set_xticks([1, 3, 5, 9, 20, 60], [1, 3, 5, 9, 20, 60])
    ax.set(xlim=(.9, 66), ylim=(0, 103), xlabel=tr("Rank cutoff k (log scale)", "名次截断 k（对数刻度）"),
           ylabel=tr("Target hit rate (%)", "目标命中率（%）"))
    ax.set_title(tr("Retrieval performance (n = 500)", "检索性能（n = 500）"), loc="left", fontsize=11, weight="bold")
    ax.spines[["top", "right"]].set_visible(False)
    ax.grid(axis="y", alpha=.3)
    ax.legend(loc="lower right", fontsize=10, frameon=False)
    save(fig, "hit_curves", tr("All rank cutoffs 1–60 on the 500 evaluation queries.", "500 条评测查询的全部 1–60 位截断。"))


def enrichment():
    fig,axes=plt.subplots(1,2,figsize=(7.5,3.6),layout="constrained",gridspec_kw={"width_ratios":[1,1.15]})
    m=DATA["groups"]["all"]["methods"]
    keys=["bm25_raw","bm25_redescribed","bm25_structured","bm25_enriched"]
    vals=[m[k]["hit1"]["rate"]*100 for k in keys]
    bars=axes[0].bar(range(4),vals,color=[PALETTE[k] for k in ["frost","rose","mist","lavender"]],edgecolor=PALETTE["ink"],lw=.8,width=.66)
    for bar, v,hatch in zip(bars,vals,["","//","..","xx"]):
        bar.set_hatch(hatch);axes[0].text(bar.get_x()+bar.get_width()/2,v+2,f"{v:.1f}",ha="center",fontsize=9)
    axes[0].set_xticks(range(4),["1","1+2","1+2+3","1+2+3+4"])
    axes[0].set(ylim=(0,100),ylabel=tr("BM25 Hit@1 (%)","BM25 首位命中率（%）"),xlabel=tr("Cumulative entry-text layers","累积词条文本层"))
    axes[0].set_title(tr("(a) Dictionary enrichment","(a) 词条增强"),loc="left",fontsize=11,weight="bold")
    names=["T","Td","Tmv","Traw","Tq2d","S","G"]
    delta=[m["without_"+n]["hit20"]["hits"]-488 for n in names]
    axes[1].barh(names[::-1],delta[::-1],color=PALETTE["rose"],edgecolor=PALETTE["ink"],height=.6)
    axes[1].axvline(0,color=PALETTE["ink"],lw=1)
    for i,v in enumerate(delta[::-1]):
        axes[1].text(v-.15 if v<0 else .12,i,str(v),ha="right" if v<0 else "left",va="center",fontsize=9)
    axes[1].set(xlim=(-10,1.5),xlabel=tr("Change in first-20 hits (count)","前 20 位命中数变化（次）"))
    axes[1].set_title(tr("(b) Remove one channel","(b) 移除单个通道"),loc="left",fontsize=11,weight="bold")
    for ax in axes:
        ax.spines[["top","right"]].set_visible(False);ax.set_axisbelow(True)
    axes[0].grid(axis="y",alpha=.3);axes[1].grid(axis="x",alpha=.3)
    save(fig,"enrichment_ablation",tr("Raw-query enrichment and channel controls on 500 evaluation queries.","500 条评测查询的原查询词条增强与通道对照。"))


def latency():
    from analyze import load_rows
    rows=load_rows()
    fig,ax=plt.subplots(figsize=(6.6,3.45),layout="constrained")
    specs=[("preparation_s",PALETTE["blue"],":",tr("Preparation + recall","动作处理及召回")),
           ("rerank_s",PALETTE["steel"],"--",tr("Gemini reranking","Gemini 重排")),
           ("pipeline_s",PALETTE["ink"],"-",tr("Full pipeline","完整流程"))]
    for key,color,ls,name in specs:
        vals=np.sort([r[key] for r in rows]);cdf=np.arange(1,len(vals)+1)/len(vals)
        ax.step(np.r_[0,vals],np.r_[0,cdf],where="post",color=color,lw=1.7,ls=ls,label=name)
    ax.axhline(.5,color=PALETTE["rose"],lw=1,zorder=0)
    ax.set(xlim=(0,32),ylim=(0,1.025),xlabel=tr("Recorded duration (s)","记录耗时（秒）"),ylabel=tr("Cumulative fraction of queries","查询累积比例"))
    ax.legend(loc="lower right",frameon=False,fontsize=10)
    ax.grid(alpha=.25);ax.spines[["top","right"]].set_visible(False)
    save(fig,"latency",tr("Empirical CDFs of all 500 observed durations, no smoothing.","全部 500 个观测耗时的经验累积分布，不作平滑。"))


def main():
    parser=argparse.ArgumentParser();parser.add_argument("--language",choices=["en","zh"],default="en")
    args=parser.parse_args();configure_language(args.language)
    OUT.mkdir(parents=True,exist_ok=True)
    plt.rcParams.update({"pdf.fonttype":42,"ps.fonttype":42,"svg.fonttype":"path"})
    for function in [architecture,representation,fusion_example,hit_curves,enrichment,latency]:
        function()
    thumbnails=[]
    for spec in FIGURES:
        im=Image.open(OUT/(spec["name"]+".png")).convert("RGB");im.thumbnail((860,640))
        cell=Image.new("RGB",(880,680),"white");cell.paste(im,((880-im.width)//2,24))
        ImageDraw.Draw(cell).text((12,8),spec["name"],fill=PALETTE["ink"]);thumbnails.append(cell)
    sheet=Image.new("RGB",(1760,2040),"#eeeeee")
    for i,im in enumerate(thumbnails):sheet.paste(im,((i%2)*880,(i//2)*680))
    sheet.save(ROOT/("figures-overview-zh.png" if LANGUAGE=="zh" else "figures-overview.png"))
    (OUT/"style_manifest.json").write_text(json.dumps({"date":"2026-09-13","palette":PALETTE,"font":FONT_NAME,"figures":FIGURES,"data_scope":"Dictionary-derived evaluation benchmark (n = 500)","formats":["pdf","png","svg"],"dpi":360,"matplotlib_version":matplotlib.__version__,"source":"computed_results.json and ranks500.csv"},ensure_ascii=False,indent=2)+"\n")
    print(f"Generated {len(FIGURES)} {LANGUAGE} figures.")


if __name__ == "__main__":
    main()



==> anc/method_diagnostics.json <==
{
  "dataset": "constructed500",
  "queries": 500,
  "rerank_candidate_occurrences": 10000,
  "target_present_windows": 488,
  "overlap_rule": "strip candidate, truncate to first 200 Unicode characters, remove Unicode whitespace from candidate and gloss; literal match of normalized gloss with at least 2 characters",
  "candidate_occurrences_with_gloss_overlap": 2065,
  "queries_with_any_gloss_overlap": 485,
  "queries_with_target_gloss_overlap": 111,
  "target_gloss_overlap_question_ids": [
    6,
    10,
    13,
    22,
    24,
    25,
    27,
    33,
    34,
    36,
    57,
    67,
    70,
    73,
    81,
    82,
    86,
    87,
    93,
    95,
    98,
    102,
    110,
    111,
    112,
    113,
    117,
    126,
    130,
    136,
    138,
    150,
    151,
    153,
    158,
    162,
    164,
    166,
    167,
    175,
    179,
    182,
    185,
    197,
    203,
    205,
    208,
    209,
    212,
    219,
    222,
    232,
    241,
    244,
    257,
    259,
    260,
    262,
    265,
    271,
    272,
    274,
    280,
    288,
    293,
    294,
    300,
    301,
    308,
    310,
    312,
    317,
    319,
    320,
    322,
    327,
    329,
    332,
    348,
    364,
    371,
    372,
    375,
    376,
    377,
    380,
    382,
    389,
    392,
    398,
    400,
    409,
    413,
    418,
    424,
    427,
    431,
    444,
    445,
    447,
    450,
    453,
    460,
    468,
    471,
    481,
    482,
    483,
    489,
    497,
    498
  ],
  "target_matches": [
    {
      "no": 6,
      "glosses": [
        "报纸"
      ]
    },
    {
      "no": 10,
      "glosses": [
        "变脸"
      ]
    },
    {
      "no": 13,
      "glosses": [
        "射击",
        "步枪"
      ]
    },
    {
      "no": 22,
      "glosses": [
        "冲突"
      ]
    },
    {
      "no": 24,
      "glosses": [
        "崇拜"
      ]
    },
    {
      "no": 25,
      "glosses": [
        "出示"
      ]
    },
    {
      "no": 27,
      "glosses": [
        "传染"
      ]
    },
    {
      "no": 33,
      "glosses": [
        "登陆"
      ]
    },
    {
      "no": 34,
      "glosses": [
        "电焊"
      ]
    },
    {
      "no": 36,
      "glosses": [
        "蝶泳"
      ]
    },
    {
      "no": 57,
      "glosses": [
        "光滑"
      ]
    },
    {
      "no": 67,
      "glosses": [
        "投弹"
      ]
    },
    {
      "no": 70,
      "glosses": [
        "滑冰"
      ]
    },
    {
      "no": 73,
      "glosses": [
        "行贿"
      ]
    },
    {
      "no": 81,
      "glosses": [
        "经历"
      ]
    },
    {
      "no": 82,
      "glosses": [
        "经历"
      ]
    },
    {
      "no": 86,
      "glosses": [
        "考勤"
      ]
    },
    {
      "no": 87,
      "glosses": [
        "考验"
      ]
    },
    {
      "no": 93,
      "glosses": [
        "栏杆"
      ]
    },
    {
      "no": 95,
      "glosses": [
        "劳动"
      ]
    },
    {
      "no": 98,
      "glosses": [
        "凌晨"
      ]
    },
    {
      "no": 102,
      "glosses": [
        "芒种"
      ]
    },
    {
      "no": 110,
      "glosses": [
        "年糕"
      ]
    },
    {
      "no": 111,
      "glosses": [
        "牛奶"
      ]
    },
    {
      "no": 112,
      "glosses": [
        "帕劳"
      ]
    },
    {
      "no": 113,
      "glosses": [
        "气球"
      ]
    },
    {
      "no": 117,
      "glosses": [
        "清洁车"
      ]
    },
    {
      "no": 126,
      "glosses": [
        "失足"
      ]
    },
    {
      "no": 130,
      "glosses": [
        "释放"
      ]
    },
    {
      "no": 136,
      "glosses": [
        "太极",
        "太极图"
      ]
    },
    {
      "no": 138,
      "glosses": [
        "淘宝"
      ]
    },
    {
      "no": 150,
      "glosses": [
        "巍峨"
      ]
    },
    {
      "no": 151,
      "glosses": [
        "相反"
      ]
    },
    {
      "no": 153,
      "glosses": [
        "樟脑球"
      ]
    },
    {
      "no": 158,
      "glosses": [
        "小儿麻痹症"
      ]
    },
    {
      "no": 162,
      "glosses": [
        "欣赏"
      ]
    },
    {
      "no": 164,
      "glosses": [
        "行书"
      ]
    },
    {
      "no": 166,
      "glosses": [
        "牙膏"
      ]
    },
    {
      "no": 167,
      "glosses": [
        "哑铃"
      ]
    },
    {
      "no": 175,
      "glosses": [
        "印章"
      ]
    },
    {
      "no": 179,
      "glosses": [
        "扣帽子"
      ]
    },
    {
      "no": 182,
      "glosses": [
        "上午",
        "早上"
      ]
    },
    {
      "no": 185,
      "glosses": [
        "帐篷"
      ]
    },
    {
      "no": 197,
      "glosses": [
        "书名号",
        "标题",
        "题目"
      ]
    },
    {
      "no": 203,
      "glosses": [
        "包袱"
      ]
    },
    {
      "no": 205,
      "glosses": [
        "进步"
      ]
    },
    {
      "no": 208,
      "glosses": [
        "QQ"
      ]
    },
    {
      "no": 209,
      "glosses": [
        "饼干"
      ]
    },
    {
      "no": 212,
      "glosses": [
        "卵巢"
      ]
    },
    {
      "no": 219,
      "glosses": [
        "打坐"
      ]
    },
    {
      "no": 222,
      "glosses": [
        "针灸"
      ]
    },
    {
      "no": 232,
      "glosses": [
        "巴士"
      ]
    },
    {
      "no": 241,
      "glosses": [
        "毛笔"
      ]
    },
    {
      "no": 244,
      "glosses": [
        "椰汁"
      ]
    },
    {
      "no": 257,
      "glosses": [
        "元宵"
      ]
    },
    {
      "no": 259,
      "glosses": [
        "咳嗽"
      ]
    },
    {
      "no": 260,
      "glosses": [
        "吸烟"
      ]
    },
    {
      "no": 262,
      "glosses": [
        "北京"
      ]
    },
    {
      "no": 265,
      "glosses": [
        "属于"
      ]
    },
    {
      "no": 271,
      "glosses": [
        "蒙古族"
      ]
    },
    {
      "no": 272,
      "glosses": [
        "粗糙"
      ]
    },
    {
      "no": 274,
      "glosses": [
        "看望"
      ]
    },
    {
      "no": 280,
      "glosses": [
        "一尺"
      ]
    },
    {
      "no": 288,
      "glosses": [
        "川流不息"
      ]
    },
    {
      "no": 293,
      "glosses": [
        "记录"
      ]
    },
    {
      "no": 294,
      "glosses": [
        "辞职"
      ]
    },
    {
      "no": 300,
      "glosses": [
        "打印机"
      ]
    },
    {
      "no": 301,
      "glosses": [
        "金属"
      ]
    },
    {
      "no": 308,
      "glosses": [
        "蟾蜍"
      ]
    },
    {
      "no": 310,
      "glosses": [
        "国籍"
      ]
    },
    {
      "no": 312,
      "glosses": [
        "大陆"
      ]
    },
    {
      "no": 317,
      "glosses": [
        "撤换"
      ]
    },
    {
      "no": 319,
      "glosses": [
        "铁锹"
      ]
    },
    {
      "no": 320,
      "glosses": [
        "健康"
      ]
    },
    {
      "no": 322,
      "glosses": [
        "旅游"
      ]
    },
    {
      "no": 327,
      "glosses": [
        "发动"
      ]
    },
    {
      "no": 329,
      "glosses": [
        "文盲"
      ]
    },
    {
      "no": 332,
      "glosses": [
        "国际"
      ]
    },
    {
      "no": 348,
      "glosses": [
        "宝石"
      ]
    },
    {
      "no": 364,
      "glosses": [
        "掩盖",
        "遮掩"
      ]
    },
    {
      "no": 371,
      "glosses": [
        "把手"
      ]
    },
    {
      "no": 372,
      "glosses": [
        "千分尺"
      ]
    },
    {
      "no": 375,
      "glosses": [
        "耳模"
      ]
    },
    {
      "no": 376,
      "glosses": [
        "耳麦"
      ]
    },
    {
      "no": 377,
      "glosses": [
        "没用"
      ]
    },
    {
      "no": 380,
      "glosses": [
        "跳马"
      ]
    },
    {
      "no": 382,
      "glosses": [
        "巡逻"
      ]
    },
    {
      "no": 389,
      "glosses": [
        "味精"
      ]
    },
    {
      "no": 392,
      "glosses": [
        "蚂蚁"
      ]
    },
    {
      "no": 398,
      "glosses": [
        "端正"
      ]
    },
    {
      "no": 400,
      "glosses": [
        "吃药"
      ]
    },
    {
      "no": 409,
      "glosses": [
        "考古"
      ]
    },
    {
      "no": 413,
      "glosses": [
        "帮助"
      ]
    },
    {
      "no": 418,
      "glosses": [
        "单杠"
      ]
    },
    {
      "no": 424,
      "glosses": [
        "瓷器"
      ]
    },
    {
      "no": 427,
      "glosses": [
        "瓦刀"
      ]
    },
    {
      "no": 431,
      "glosses": [
        "市场"
      ]
    },
    {
      "no": 444,
      "glosses": [
        "荠菜"
      ]
    },
    {
      "no": 445,
      "glosses": [
        "自由"
      ]
    },
    {
      "no": 447,
      "glosses": [
        "鲨鱼"
      ]
    },
    {
      "no": 450,
      "glosses": [
        "输液"
      ]
    },
    {
      "no": 453,
      "glosses": [
        "警棍"
      ]
    },
    {
      "no": 460,
      "glosses": [
        "叉车"
      ]
    },
    {
      "no": 468,
      "glosses": [
        "插秧"
      ]
    },
    {
      "no": 471,
      "glosses": [
        "实际",
        "真实"
      ]
    },
    {
      "no": 481,
      "glosses": [
        "浩浩荡荡"
      ]
    },
    {
      "no": 482,
      "glosses": [
        "围裙"
      ]
    },
    {
      "no": 483,
      "glosses": [
        "维也纳"
      ]
    },
    {
      "no": 489,
      "glosses": [
        "测听"
      ]
    },
    {
      "no": 497,
      "glosses": [
        "松鼠"
      ]
    },
    {
      "no": 498,
      "glosses": [
        "粉碎"
      ]
    }
  ],
  "unmodified_literal_comparison": {
    "candidate_occurrences": 2045,
    "queries_any": 485,
    "queries_target": 110
  },
  "extra_target_after_whitespace_normalization": [
    293
  ],
  "static_caution_queries": 14,
  "static_caution_question_ids": [
    30,
    86,
    103,
    133,
    150,
    166,
    203,
    209,
    277,
    293,
    362,
    368,
    475,
    496
  ],
  "shared_image_workflow_system_instruction_queries": 500,
  "shared_instruction": "All reranking system prompts condition movement scoring on confirmed multi-frame observation; the 14 static cautions are additional user-message instructions.",
  "all_actual_prompts_match_exported_builders": true,
  "interpretation": "Literal text overlap and instructions sent; neither demonstrates model use of semantic cues or obedience to the static caution. No accuracy outcomes are removed or relabeled."
}


==> anc/methods/README.md <==
# Evaluated online method: inspection material

These files preserve the method used in the September 13, 2026 run on all 500
Constructed Questions. They are derived from the source snapshot retained with
that run. They do not introduce a revised prompt or newly measured system.

- `extraction_prompt.py` contains the full extraction prompt builder, schema
  defaults, parsing, and normalization routines.
- `rewrite_prompt.py` contains the full dictionary-style rewriting prompt
  builder and response parser.
- `rerank_prompt.py` contains the full reranking prompt builder, truncation and
  uncertainty rules, and score parser.
- `retrieval_rules.py` contains the retained tokenization, BM25 scoring, query
  views, structural matching, meaning-hint scoring, and cutoff helpers. It omits
  database loading, index persistence, and the retrieval orchestration wrapper.
  The paper gives the rank-fusion formula and channel cutoffs. These routines
  support code inspection; this directory is not a complete service launcher.
- `prompt_templates.json` shows the resulting messages with placeholders in
  place of query and candidate data, including the additional static caution.
- `method_manifest.json` records the four original source hashes, exported
  function lists, and export hashes. All 1,500 actual request messages were
  compared with the exported prompt builders and matched exactly.
- `annotation_provenance.json` reports the offline structural annotation labels
  retained in the corpus and identifies preparation records that were not
  recovered. A model or prompt label is not an annotation-quality assessment.

The source transformation retains executable syntax and prompt strings while
removing comments, documentation, external I/O, and model-client code. No API key
or gateway configuration is needed to import these files. Calling these prompt
builders constructs messages locally; it does not contact a model.

The evaluated prompts retain limitations described in Sections 4.7 and 6.5 and
Appendix B. All reranking system messages use an inherited image-workflow rule
that conditions movement scoring on confirmed multi-frame observation. Fourteen
queries also received a static-image caution. All benchmark inputs were text.
Candidate sense lists were omitted, but candidate action prose can contain
semantic explanations. `../method_diagnostics.json` documents literal gloss
overlap and the affected question identifiers; neither overlap nor an instruction
proves how the model made its decisions. The prompts are preserved here so that
these facts remain inspectable.

Full offline annotation prompts, the free-text enrichment model identity,
independent human annotation ratings, and the complete eligible-pool sampling
implementation were not recovered. Full entry annotations and original
dictionary illustrations are not redistributed. End-to-end reruns require the
corpus and model services in addition to this inspection material.


==> anc/methods/annotation_provenance.json <==
{
  "entries": 6699,
  "structural_annotation_labels": [
    {
      "schema_version": "signseek-visual-v1",
      "prompt_version": "visual-structure-2026-06-07",
      "model_label": "gpt-5.5",
      "entries": 25
    },
    {
      "schema_version": "signseek-visual-v2-normalized",
      "prompt_version": "visual-structure-v2-calibrated-2026-06-07",
      "model_label": "codex-subagent-gpt-5.5-xhigh",
      "entries": 5217
    },
    {
      "schema_version": "signseek-visual-v2-normalized",
      "prompt_version": "visual-structure-v2-calibrated-2026-06-07",
      "model_label": "gpt-5.5",
      "entries": 1455
    },
    {
      "schema_version": "signseek-visual-v2-normalized",
      "prompt_version": "visual-structure-v2-calibrated-2026-06-07",
      "model_label": "gpt-5.5+audited-fallback",
      "entries": 2
    }
  ],
  "free_text_annotation_model_and_prompt": "Not recorded in the enrichment database; not recovered in retained archives",
  "full_offline_annotation_prompts": "Not recovered",
  "human_review_protocol_counts": "Not documented in retained records",
  "label_interpretation": "Recorded software labels, not verified immutable weights. audited-fallback does not establish human expert review.",
  "corpus_sha256": {
    "data/signs_codex_v3.db": "52e7f4e027be10eeaba3cb2f4096d31fadc404a6f9ccff27c649f83b5e915a82",
    "data/signs_v2.db": "769a2f467a60c90511b2676ff1ea96134fa3af4fe28acce498094dd3d834bea2"
  }
}


==> anc/methods/extraction_prompt.py <==
"""Review copy of executable routines from the evaluated source snapshot.
Comments/docstrings and I/O/client code are omitted; prompt strings and
retained executable statements are unchanged. See method_manifest.json.
"""
from __future__ import annotations
import json
import re
PROMPT_VERSION = 'understand-v1'
FINGER_STATES = ('extended', 'bent', 'hooked', 'pinched', 'fist')
FINGERS_EN = ('thumb', 'index', 'middle', 'ring', 'pinky')

def empty_desc(description: str='') -> dict:
    return {'hands': None, 'handshape': {'right': None, 'left': None}, 'finger_codes': {'right': None, 'left': None}, 'orientation': None, 'location': None, 'contact': None, 'movement': '未提及', 'movement_keywords': [], 'two_hand_relation': None, 'nonmanual': None, 'resembles': None, 'steps': [], 'description': description, 'guesses': [], 'uncertainties': []}

def build_prompt(text: str) -> list[dict]:
    user = f'你是手语语言学分析员。用户用中文自然语言描述了一个手语动作，你要把这段描述整理成结构化 JSON，供检索系统在手语词典中反查。\n\n用户描述：\n"""\n{text}\n"""\n\n提取规则（必须严格遵守）：\n1. 诚实原则：只抽取用户**明确说出**的信息。用户没有提到的属性一律填 null（数组填 []），**禁止根据常识或词义脑补任何细节**。拿不准该不该填的，不填，并在 uncertainties 里说明。\n2. 措辞规范化：把口语措辞规范化到手语描述词汇（如"手指头并着"→"并拢"、"勾着"→"弯曲"、"比个圈"→"捏合成圆形"），但不得增加用户没说的信息。\n3. hands：用户明确说了几只手 → "one" 或 "two"；没说 → null。\n4. handshape：仅概括用户明确描述的手型；没提的手填 null。\n5. finger_codes：仅当用户明确描述了某根手指的状态时才编码，取值闭集：\n   - extended: 手指伸直或接近伸直\n   - bent: 手指弯曲（指节明显屈曲但未卷成钩）\n   - hooked: 手指卷成钩状\n   - pinched: 该指与拇指捏合/对指\n   - fist: 该指完全收进拳头\n   用户没提的手指填 null；整只手都没提则该手整体填 null。\n6. orientation：掌心/手背朝向（对谁、朝上/下/内/外等）；没提填 null。\n7. location：手相对身体的位置（如胸前、额侧、肩前）；没提填 null。\n8. contact：手与身体/两手之间的接触关系；用户明确说了无接触写"无"，没提填 null。\n9. movement：用户明确描述的运动轨迹/方式；**用户没提任何运动时填"未提及"**。\n10. movement_keywords：只从用户明确提到的运动中提炼运动关键词（如"平移""转动""摆动""点动""开合""靠拢""画弧"），0~6 个；没提运动则 []。\n11. two_hand_relation：双手时两手的空间/配合关系；单手或未提填 null。\n12. nonmanual：表情、口型、头部/身体动作；没提填 null。\n13. resembles：用户自己说的"像什么"（字形/物体/日常动作联想）；用户没说填 null，不要自己联想。\n14. steps：用户描述若含先后动作，按顺序分解成步骤；否则 []。\n15. description：对**用户输入的忠实整理复述**（可规范措辞，但不得增删信息），一段完整自然语言，供文本检索使用。\n16. guesses：根据这段描述联想 5~10 个**可能的中文含义词**（名词/动词/形容词均可），按可能性从高到低排列。这只是检索线索，允许不确定；实在联想不到可以给少一些，但不要硬凑无关词。\n17. uncertainties：用户没说清、有歧义、无法从文字确认的点，逐条列出；没有则 []。\n\n输出格式（严格遵守）：\n- **只输出一个 JSON 对象**，不要输出任何其他文字、解释或 markdown 围栏；\n- JSON 结构如下（键名必须完全一致）：\n\n{{\n  "hands": "one|two|null",\n  "handshape": {{"right": "...|null", "left": "...|null"}},\n  "finger_codes": {{\n    "right": {{"thumb": "extended|bent|hooked|pinched|fist|null", "index": "...", "middle": "...", "ring": "...", "pinky": "..."}} ,\n    "left": "...|null"\n  }},\n  "orientation": "...|null",\n  "location": "...|null",\n  "contact": "...|null",\n  "movement": "运动描述，或"未提及"",\n  "movement_keywords": ["...", "..."],\n  "two_hand_relation": "...|null",\n  "nonmanual": "...|null",\n  "resembles": "...|null",\n  "steps": ["第1步...", "..."],\n  "description": "对用户输入的忠实整理复述",\n  "guesses": ["候选含义1", "..."],\n  "uncertainties": ["不确定点1", "..."]\n}}'
    return [{'role': 'user', 'content': user}]

def _extract_json(text: str):
    text = text.strip()
    text = re.sub('^```(?:json)?\\s*', '', text)
    text = re.sub('\\s*```$', '', text)
    try:
        return json.loads(text)
    except json.JSONDecodeError:
        pass
    start = text.find('{')
    end = text.rfind('}')
    if start != -1 and end > start:
        try:
            return json.loads(text[start:end + 1])
        except json.JSONDecodeError:
            return None
    return None

def _str_or_none(v) -> str | None:
    if v is None:
        return None
    s = str(v).strip()
    return s if s else None

def _str_list(v) -> list[str]:
    if not isinstance(v, list):
        return []
    return [s for s in (str(x).strip() for x in v if x is not None) if s]

def _norm_handshape(v) -> dict:
    out = {'right': None, 'left': None}
    if isinstance(v, dict):
        out['right'] = _str_or_none(v.get('right'))
        out['left'] = _str_or_none(v.get('left'))
    return out

def _norm_finger_codes(v) -> dict:
    out = {'right': None, 'left': None}
    if not isinstance(v, dict):
        return out
    for hand in ('right', 'left'):
        codes = v.get(hand)
        if not isinstance(codes, dict):
            continue
        prof = {}
        for f in FINGERS_EN:
            val = codes.get(f)
            prof[f] = val if val in FINGER_STATES else None
        out[hand] = prof if any((p is not None for p in prof.values())) else None
    return out

def normalize_desc(obj) -> dict:
    desc = empty_desc()
    if not isinstance(obj, dict):
        return desc
    hands = obj.get('hands')
    desc['hands'] = hands if hands in ('one', 'two') else None
    desc['handshape'] = _norm_handshape(obj.get('handshape'))
    desc['finger_codes'] = _norm_finger_codes(obj.get('finger_codes'))
    for key in ('orientation', 'location', 'contact', 'movement', 'two_hand_relation', 'nonmanual', 'resembles', 'description'):
        desc[key] = _str_or_none(obj.get(key))
    if not desc['movement']:
        desc['movement'] = '未提及'
    for key in ('movement_keywords', 'steps', 'guesses', 'uncertainties'):
        desc[key] = _str_list(obj.get(key))
    return desc


==> anc/methods/method_manifest.json <==
{
  "evaluation_date": "2026-09-13",
  "source_snapshot": "source files retained with the actual model run",
  "exports": [
    {
      "file": "extraction_prompt.py",
      "source": "signmate/understand.py",
      "source_sha256": "8fe79989763a886d03e8b34b2928280193edb8b16f2cf200922d861ee8bda69b",
      "export_sha256": "170aaba18032d31d60580d8c0826a08e9c6bd10abd109ddba5f8845a1cd90e7b",
      "functions": [
        "empty_desc",
        "build_prompt",
        "_extract_json",
        "_str_or_none",
        "_str_list",
        "_norm_handshape",
        "_norm_finger_codes",
        "normalize_desc"
      ],
      "transformation": "AST-preserving extraction; documentation and external I/O omitted"
    },
    {
      "file": "rewrite_prompt.py",
      "source": "signmate/q2d.py",
      "source_sha256": "9aaddcdb47f35baf3e08a00fc496310bf2d91369bdaa9ccfe84c04baa4dd621a",
      "export_sha256": "1c2d184bca91cd47adde2a17d8a250d9edf909f360836bb65d75a6c357ec8a5f",
      "functions": [
        "build_prompt",
        "clean_words",
        "parse_reply"
      ],
      "transformation": "AST-preserving extraction; documentation and external I/O omitted"
    },
    {
      "file": "rerank_prompt.py",
      "source": "signmate/rerank.py",
      "source_sha256": "c366fe90dfbe73e9593ee0415ad7ed0a675a0b672ecbcf52d5c21587e3451303",
      "export_sha256": "6eef3dbf2dc1ae2cd305f3fe203f65807c91d45e0eb376eba574dfc3b00a25a3",
      "functions": [
        "_movement_uncertain",
        "_norm_desc",
        "_slim",
        "_slim_desc",
        "build_prompt",
        "_extract_json",
        "_parse_scores"
      ],
      "transformation": "AST-preserving extraction; documentation and external I/O omitted"
    },
    {
      "file": "retrieval_rules.py",
      "source": "signmate/retrieve.py",
      "source_sha256": "61c4b3fb02e668c65b8563cd74b09d4ca4536dc94b72bbd801f26650a885cabe",
      "export_sha256": "2ed2fd6932ca97d21ce08f1a1a4d679e8defb7de672f9bd6d53d29a6a366e23a",
      "functions": [
        "tokenize",
        "_corpus_text",
        "_query_text",
        "_query_movement_text",
        "_subject_hand",
        "_fingers_in",
        "_parse_clause_fingers",
        "_parse_handshape_text",
        "_profile_from_step_handshape",
        "_sign_hand_profiles",
        "_finger_state_weights",
        "_desc_hand_profiles",
        "_state_sim",
        "_profile_match",
        "_finger_score",
        "_region_set",
        "_orient_set",
        "_mirror_orient",
        "_move_families",
        "_contact_flag",
        "_overlap_coeff",
        "_sign_move_text",
        "_bm25_scores",
        "_s_scores",
        "_g_scores",
        "_truncate"
      ],
      "transformation": "AST-preserving extraction; documentation and external I/O omitted"
    }
  ],
  "verified_actual_prompts": 1500,
  "query_count": 500,
  "source_model_and_io_code_exported": false,
  "original_prompt_wording_retained_including_known_limitations": true
}


==> anc/methods/prompt_templates.json <==
{
  "extraction": [
    {
      "role": "user",
      "content": "你是手语语言学分析员。用户用中文自然语言描述了一个手语动作，你要把这段描述整理成结构化 JSON，供检索系统在手语词典中反查。\n\n用户描述：\n\"\"\"\n[[QUERY_TEXT]]\n\"\"\"\n\n提取规则（必须严格遵守）：\n1. 诚实原则：只抽取用户**明确说出**的信息。用户没有提到的属性一律填 null（数组填 []），**禁止根据常识或词义脑补任何细节**。拿不准该不该填的，不填，并在 uncertainties 里说明。\n2. 措辞规范化：把口语措辞规范化到手语描述词汇（如\"手指头并着\"→\"并拢\"、\"勾着\"→\"弯曲\"、\"比个圈\"→\"捏合成圆形\"），但不得增加用户没说的信息。\n3. hands：用户明确说了几只手 → \"one\" 或 \"two\"；没说 → null。\n4. handshape：仅概括用户明确描述的手型；没提的手填 null。\n5. finger_codes：仅当用户明确描述了某根手指的状态时才编码，取值闭集：\n   - extended: 手指伸直或接近伸直\n   - bent: 手指弯曲（指节明显屈曲但未卷成钩）\n   - hooked: 手指卷成钩状\n   - pinched: 该指与拇指捏合/对指\n   - fist: 该指完全收进拳头\n   用户没提的手指填 null；整只手都没提则该手整体填 null。\n6. orientation：掌心/手背朝向（对谁、朝上/下/内/外等）；没提填 null。\n7. location：手相对身体的位置（如胸前、额侧、肩前）；没提填 null。\n8. contact：手与身体/两手之间的接触关系；用户明确说了无接触写\"无\"，没提填 null。\n9. movement：用户明确描述的运动轨迹/方式；**用户没提任何运动时填\"未提及\"**。\n10. movement_keywords：只从用户明确提到的运动中提炼运动关键词（如\"平移\"\"转动\"\"摆动\"\"点动\"\"开合\"\"靠拢\"\"画弧\"），0~6 个；没提运动则 []。\n11. two_hand_relation：双手时两手的空间/配合关系；单手或未提填 null。\n12. nonmanual：表情、口型、头部/身体动作；没提填 null。\n13. resembles：用户自己说的\"像什么\"（字形/物体/日常动作联想）；用户没说填 null，不要自己联想。\n14. steps：用户描述若含先后动作，按顺序分解成步骤；否则 []。\n15. description：对**用户输入的忠实整理复述**（可规范措辞，但不得增删信息），一段完整自然语言，供文本检索使用。\n16. guesses：根据这段描述联想 5~10 个**可能的中文含义词**（名词/动词/形容词均可），按可能性从高到低排列。这只是检索线索，允许不确定；实在联想不到可以给少一些，但不要硬凑无关词。\n17. uncertainties：用户没说清、有歧义、无法从文字确认的点，逐条列出；没有则 []。\n\n输出格式（严格遵守）：\n- **只输出一个 JSON 对象**，不要输出任何其他文字、解释或 markdown 围栏；\n- JSON 结构如下（键名必须完全一致）：\n\n{\n  \"hands\": \"one|two|null\",\n  \"handshape\": {\"right\": \"...|null\", \"left\": \"...|null\"},\n  \"finger_codes\": {\n    \"right\": {\"thumb\": \"extended|bent|hooked|pinched|fist|null\", \"index\": \"...\", \"middle\": \"...\", \"ring\": \"...\", \"pinky\": \"...\"} ,\n    \"left\": \"...|null\"\n  },\n  \"orientation\": \"...|null\",\n  \"location\": \"...|null\",\n  \"contact\": \"...|null\",\n  \"movement\": \"运动描述，或\"未提及\"\",\n  \"movement_keywords\": [\"...\", \"...\"],\n  \"two_hand_relation\": \"...|null\",\n  \"nonmanual\": \"...|null\",\n  \"resembles\": \"...|null\",\n  \"steps\": [\"第1步...\", \"...\"],\n  \"description\": \"对用户输入的忠实整理复述\",\n  \"guesses\": [\"候选含义1\", \"...\"],\n  \"uncertainties\": [\"不确定点1\", \"...\"]\n}"
    }
  ],
  "rewriting": [
    {
      "role": "user",
      "content": "你是《国家通用手语词典》的编纂者。一位用户用口语描述了他看到的一个手语动作，请你把它改写成词典条目里「打法说明」的规范文体，供在词典中做文本检索。\n\n用户描述：\n\"\"\"\n[[QUERY_TEXT]]\n\"\"\"\n\n要求：\n1. 用词典打法说明的固定文体：先说手型（如「一手五指张开」「双手食指伸直」），再说掌心/指尖朝向、位置（如「置于胸前」「在额侧」），再说运动（如「向前推出」「左右摆动」「拇指依次点触」），双手时说明两手关系；\n2. 用词典常用的规范词汇：伸直、弯曲、并拢、张开、握拳、捏合、掌心向下、指尖朝前、胸前、额前、下颌、腹前、平移、转动、摆动、点触、碰击、相对、交叉、分开、靠拢 等；\n3. 只改写用户说出的内容，不得增加用户没说的手型、位置或运动；不确定的部位不写；\n4. 输出 60 到 120 字的一段话，不要任何解释、标题或标点以外的符号；\n5. 最后另起一行，给出 5 个这个手语最可能表示的中文词，用顿号分隔。"
    }
  ],
  "reranking": [
    {
      "role": "system",
      "content": "你是手语视觉匹配评审。用户会给你【视觉观察】（对手语动作的结构化观察 JSON）和【候选手语词条描述】（编号列表，仅含词典对动作形态的文字描述，不含词义）。\n\n任务：为每条候选独立打一个 0-100 的绝对分，衡量其描述与视觉观察在手部构型上的吻合程度。逐候选独立评分，不排名、不互相比较。\n\n评分规则：\n1. 只依据视觉属性比对，重要性从高到低：手型与逐指状态（各手指伸/屈/分开/并拢，对照 handshape 与 finger_codes 字段，权重最高）、手数（单手/双手）、接触类型与接触面、朝向（掌心/手背方向）、身体位置、双手关系、字形几何构成。\n2. 接触只比对类型（无接触 / 搭在表面 / 指尖对指尖 / 指缝穿插 / 握住等），不要凭描述文字的表面相似判断。\n3. 运动属性：仅当视觉观察的 movement 字段是基于多帧的确定观察时才计分；若 movement 自报为静态图推测/无法确认，或 uncertainties 中有运动相关的不确定，则忽略候选描述中的所有运动词，只按静态构型打分。\n4. 候选若含“搭成‘某’字形”“像某个字”类仿汉字描述，只按其几何构成（几横几竖、是否构成框架、是否交叉等）与视觉观察的几何字段比对，严禁依赖字形名称或视觉观察 guesses 中的名称做匹配。\n5. 视觉观察中的 guesses 字段只是检索线索，不是评分证据，不得作为加分或减分依据。\n6. 采用多属性累计打分：单一属性冲突只扣该属性的分，不得因此归零；多个属性吻合才给高分。\n7. 不要臆测词义，不要引入视觉之外的知识。\n\n只输出 JSON：{\"scores\": [{\"i\": 编号, \"s\": 分数}, ...]}，每个候选编号都必须出现且只出现一次，s 为 0-100 的数；不要输出任何其他文字。"
    },
    {
      "role": "user",
      "content": "【视觉观察 JSON】\n{\n  \"description\": \"[[EXTRACTED_OBSERVATION]]\",\n  \"movement\": \"[[MOVEMENT_TEXT]]\"\n}\n\n【候选手语词条描述】\n[1] [[CANDIDATE_ACTION_TEXT_1]]\n\n[2] [[CANDIDATE_ACTION_TEXT_2]]\n\n[3] [[CANDIDATE_ACTION_TEXT_3]]\n\n[4] [[CANDIDATE_ACTION_TEXT_4]]\n\n[5] [[CANDIDATE_ACTION_TEXT_5]]\n\n[6] [[CANDIDATE_ACTION_TEXT_6]]\n\n[7] [[CANDIDATE_ACTION_TEXT_7]]\n\n[8] [[CANDIDATE_ACTION_TEXT_8]]\n\n[9] [[CANDIDATE_ACTION_TEXT_9]]\n\n[10] [[CANDIDATE_ACTION_TEXT_10]]\n\n[11] [[CANDIDATE_ACTION_TEXT_11]]\n\n[12] [[CANDIDATE_ACTION_TEXT_12]]\n\n[13] [[CANDIDATE_ACTION_TEXT_13]]\n\n[14] [[CANDIDATE_ACTION_TEXT_14]]\n\n[15] [[CANDIDATE_ACTION_TEXT_15]]\n\n[16] [[CANDIDATE_ACTION_TEXT_16]]\n\n[17] [[CANDIDATE_ACTION_TEXT_17]]\n\n[18] [[CANDIDATE_ACTION_TEXT_18]]\n\n[19] [[CANDIDATE_ACTION_TEXT_19]]\n\n[20] [[CANDIDATE_ACTION_TEXT_20]]"
    }
  ],
  "reranking_static_caution": [
    {
      "role": "system",
      "content": "你是手语视觉匹配评审。用户会给你【视觉观察】（对手语动作的结构化观察 JSON）和【候选手语词条描述】（编号列表，仅含词典对动作形态的文字描述，不含词义）。\n\n任务：为每条候选独立打一个 0-100 的绝对分，衡量其描述与视觉观察在手部构型上的吻合程度。逐候选独立评分，不排名、不互相比较。\n\n评分规则：\n1. 只依据视觉属性比对，重要性从高到低：手型与逐指状态（各手指伸/屈/分开/并拢，对照 handshape 与 finger_codes 字段，权重最高）、手数（单手/双手）、接触类型与接触面、朝向（掌心/手背方向）、身体位置、双手关系、字形几何构成。\n2. 接触只比对类型（无接触 / 搭在表面 / 指尖对指尖 / 指缝穿插 / 握住等），不要凭描述文字的表面相似判断。\n3. 运动属性：仅当视觉观察的 movement 字段是基于多帧的确定观察时才计分；若 movement 自报为静态图推测/无法确认，或 uncertainties 中有运动相关的不确定，则忽略候选描述中的所有运动词，只按静态构型打分。\n4. 候选若含“搭成‘某’字形”“像某个字”类仿汉字描述，只按其几何构成（几横几竖、是否构成框架、是否交叉等）与视觉观察的几何字段比对，严禁依赖字形名称或视觉观察 guesses 中的名称做匹配。\n5. 视觉观察中的 guesses 字段只是检索线索，不是评分证据，不得作为加分或减分依据。\n6. 采用多属性累计打分：单一属性冲突只扣该属性的分，不得因此归零；多个属性吻合才给高分。\n7. 不要臆测词义，不要引入视觉之外的知识。\n\n只输出 JSON：{\"scores\": [{\"i\": 编号, \"s\": 分数}, ...]}，每个候选编号都必须出现且只出现一次，s 为 0-100 的数；不要输出任何其他文字。"
    },
    {
      "role": "user",
      "content": "【视觉观察 JSON】\n{\n  \"description\": \"[[EXTRACTED_OBSERVATION]]\",\n  \"movement\": \"无法确认\"\n}\n\n【候选手语词条描述】\n[1] [[CANDIDATE_ACTION_TEXT_1]]\n\n[2] [[CANDIDATE_ACTION_TEXT_2]]\n\n[3] [[CANDIDATE_ACTION_TEXT_3]]\n\n[4] [[CANDIDATE_ACTION_TEXT_4]]\n\n[5] [[CANDIDATE_ACTION_TEXT_5]]\n\n[6] [[CANDIDATE_ACTION_TEXT_6]]\n\n[7] [[CANDIDATE_ACTION_TEXT_7]]\n\n[8] [[CANDIDATE_ACTION_TEXT_8]]\n\n[9] [[CANDIDATE_ACTION_TEXT_9]]\n\n[10] [[CANDIDATE_ACTION_TEXT_10]]\n\n[11] [[CANDIDATE_ACTION_TEXT_11]]\n\n[12] [[CANDIDATE_ACTION_TEXT_12]]\n\n[13] [[CANDIDATE_ACTION_TEXT_13]]\n\n[14] [[CANDIDATE_ACTION_TEXT_14]]\n\n[15] [[CANDIDATE_ACTION_TEXT_15]]\n\n[16] [[CANDIDATE_ACTION_TEXT_16]]\n\n[17] [[CANDIDATE_ACTION_TEXT_17]]\n\n[18] [[CANDIDATE_ACTION_TEXT_18]]\n\n[19] [[CANDIDATE_ACTION_TEXT_19]]\n\n[20] [[CANDIDATE_ACTION_TEXT_20]]\n\n【重要】本次视觉观察基于静态/单帧照片，运动状态无法确认：评分时忽略候选描述中的所有运动词，只按静态构型打分。"
    }
  ]
}


==> anc/methods/rerank_prompt.py <==
"""Review copy of executable routines from the evaluated source snapshot.
Comments/docstrings and I/O/client code are omitted; prompt strings and
retained executable statements are unchanged. See method_manifest.json.
"""
from __future__ import annotations
import json
import re
PROMPT_VERSION = 'rerank-v4'
_UNCERTAIN_KEYS = ('静态', '单帧', '无法确认', '无法判断', '不确定', '推测', '未知')
_MOVEMENT_WORDS = ('动', '帧', '轨迹')

def _movement_uncertain(desc: dict) -> bool:
    if not isinstance(desc, dict):
        return False
    move_text = json.dumps(desc.get('movement'), ensure_ascii=False)
    if any((k in move_text for k in _UNCERTAIN_KEYS)):
        return True
    uncertainties = desc.get('uncertainties')
    if isinstance(uncertainties, list):
        for u in uncertainties:
            u = str(u)
            if any((w in u for w in _MOVEMENT_WORDS)) and any((k in u for k in _UNCERTAIN_KEYS)):
                return True
    return False

def _norm_desc(desc: dict) -> dict:
    if not isinstance(desc, dict):
        return {}
    try:
        return json.loads(json.dumps(desc, ensure_ascii=False))
    except (TypeError, ValueError):
        return {}
_DROP = object()
_EMPTY_STR = ('不确定', '未提及')
_CAND_TEXT_MAX = 200

def _slim(v):
    if isinstance(v, dict):
        out = {}
        for kk, vv in v.items():
            cv = _slim(vv)
            if cv is not _DROP:
                out[kk] = cv
        return out if out else _DROP
    if isinstance(v, list):
        return v if v else _DROP
    if v is None or (isinstance(v, str) and (not v.strip() or v.strip() in _EMPTY_STR)):
        return _DROP
    return v

def _slim_desc(desc: dict) -> dict:
    out = _slim(_norm_desc(desc))
    return out if isinstance(out, dict) else {}

def build_prompt(desc: dict, candidates: list[dict]) -> list[dict]:
    lines = []
    for i, c in enumerate(candidates, 1):
        text = str(c.get('text', '')).strip()[:_CAND_TEXT_MAX]
        lines.append(f'[{i}] {text}')
    cand_block = '\n\n'.join(lines)
    system = '你是手语视觉匹配评审。用户会给你【视觉观察】（对手语动作的结构化观察 JSON）和【候选手语词条描述】（编号列表，仅含词典对动作形态的文字描述，不含词义）。\n\n任务：为每条候选独立打一个 0-100 的绝对分，衡量其描述与视觉观察在手部构型上的吻合程度。逐候选独立评分，不排名、不互相比较。\n\n评分规则：\n1. 只依据视觉属性比对，重要性从高到低：手型与逐指状态（各手指伸/屈/分开/并拢，对照 handshape 与 finger_codes 字段，权重最高）、手数（单手/双手）、接触类型与接触面、朝向（掌心/手背方向）、身体位置、双手关系、字形几何构成。\n2. 接触只比对类型（无接触 / 搭在表面 / 指尖对指尖 / 指缝穿插 / 握住等），不要凭描述文字的表面相似判断。\n3. 运动属性：仅当视觉观察的 movement 字段是基于多帧的确定观察时才计分；若 movement 自报为静态图推测/无法确认，或 uncertainties 中有运动相关的不确定，则忽略候选描述中的所有运动词，只按静态构型打分。\n4. 候选若含“搭成‘某’字形”“像某个字”类仿汉字描述，只按其几何构成（几横几竖、是否构成框架、是否交叉等）与视觉观察的几何字段比对，严禁依赖字形名称或视觉观察 guesses 中的名称做匹配。\n5. 视觉观察中的 guesses 字段只是检索线索，不是评分证据，不得作为加分或减分依据。\n6. 采用多属性累计打分：单一属性冲突只扣该属性的分，不得因此归零；多个属性吻合才给高分。\n7. 不要臆测词义，不要引入视觉之外的知识。\n\n只输出 JSON：{"scores": [{"i": 编号, "s": 分数}, ...]}，每个候选编号都必须出现且只出现一次，s 为 0-100 的数；不要输出任何其他文字。'
    user = '【视觉观察 JSON】\n' + json.dumps(_slim_desc(desc), ensure_ascii=False, indent=2) + '\n\n【候选手语词条描述】\n' + cand_block
    if _movement_uncertain(desc):
        user += '\n\n【重要】本次视觉观察基于静态/单帧照片，运动状态无法确认：评分时忽略候选描述中的所有运动词，只按静态构型打分。'
    return [{'role': 'system', 'content': system}, {'role': 'user', 'content': user}]

def _extract_json(text: str):
    text = text.strip()
    text = re.sub('^```(?:json)?\\s*', '', text)
    text = re.sub('\\s*```$', '', text)
    try:
        return json.loads(text)
    except json.JSONDecodeError:
        pass
    start = text.find('{')
    end = text.rfind('}')
    if start != -1 and end > start:
        try:
            return json.loads(text[start:end + 1])
        except json.JSONDecodeError:
            return None
    return None

def _parse_scores(raw: str, index_to_id: list[int], id_set: set[int]) -> dict[int, float]:
    obj = _extract_json(raw)
    if not isinstance(obj, dict):
        return {}
    items = obj.get('scores')
    if not isinstance(items, list):
        return {}
    n = len(index_to_id)
    out: dict[int, float] = {}
    for item in items:
        if not isinstance(item, dict):
            continue
        i, s = (item.get('i'), item.get('s'))
        if isinstance(i, bool):
            continue
        if isinstance(i, float) and i.is_integer():
            i = int(i)
        if isinstance(i, str):
            i = i.strip()
            if i.isdigit():
                i = int(i)
            else:
                continue
        if not isinstance(i, int):
            continue
        if 1 <= i <= n:
            sid = index_to_id[i - 1]
        elif i in id_set:
            sid = i
        else:
            continue
        if isinstance(s, bool):
            continue
        if isinstance(s, str):
            s = s.strip()
        try:
            s = float(s)
        except (TypeError, ValueError):
            continue
        if s != s:
            continue
        s = min(max(s, 0.0), 100.0)
        if sid not in out:
            out[sid] = s
    return out


==> anc/methods/retrieval_rules.py <==
"""Review copy of executable routines from the evaluated source snapshot.
Comments/docstrings and I/O/client code are omitted; prompt strings and
retained executable statements are unchanged. See method_manifest.json.
"""
from __future__ import annotations
import math
import re
_INDEX_FMT = 3
BM25_K1 = 1.5
BM25_B = 0.75
RRF_K = 300
_PRECISE_TOP_G = 10
_PRECISE_TOP_TMV = 20
_PRECISE_TOP_RAW = 20
_PRECISE_TOP_Q2D = 20
_MAXVOTE_TOP = 3
_MAXVOTE_W = 1.5
_CJK_RUN = re.compile('[一-鿿]+|[^一-鿿]+')
_LATIN = re.compile('[a-z0-9]+')
_HANDS_ONE = {'单手', '1'}
_HANDS_TWO = {'双手', '2'}
_HANDS_MIXED = {'先单后双', '先双后单'}
_S_W_HANDS = 1.0
_S_W_FINGER = 2.0
_S_W_MOVE = 1.0
_S_W_REGION = 1.0
_S_W_ORIENT = 1.0
_S_W_CONTACT = 1.0
_G_CONTAIN_FACTOR = 0.5
FINGERS_EN = ('thumb', 'index', 'middle', 'ring', 'pinky')
_DESC_FINGER_COARSE = {'extended': 'E', 'bent': 'F', 'hooked': 'F', 'fist': 'F', 'pinched': None}
_FINGER_WORDS = {'拇指': ('thumb',), '食指': ('index',), '中指': ('middle',), '无名指': ('ring',), '小指': ('pinky',), '四指': ('index', 'middle', 'ring', 'pinky'), '五指': FINGERS_EN, '手指': FINGERS_EN, '拇': ('thumb',), '食': ('index',), '中': ('middle',), '无名': ('ring',), '小': ('pinky',)}
_FINGER_RE = re.compile('拇指|食指|中指|无名指|小指|四指|五指|手指|其余四指|其余手指|其他手指|余指|拇(?=指|、)|食(?=指|、)|中(?=指|、)|无名(?=指|、)|小(?=指|、)')
_STATE_RE = re.compile('伸|直|张|展|挺|翘|屈|弯|钩|勾|握|拳|蜷|收拢')
_STATE_E = frozenset('伸直张展挺翘')
_STATE_F = frozenset('屈弯钩勾握拳蜷') | {'收拢'}
_STATE_PINCH = ('捏', '撮')
_STATE_SOFT_PREFIX = '微稍略半'
_SKIP_CLAUSE = ('虎口', '指尖', '指式', '字母', '书空', '心形', '圆形', '轮廓', '尖顶', '半环', '夹形', '框')
_PALM_OPEN = ('平掌', '开掌', '直掌', '立掌', '掌形')
_PALM_FIST = ('握拳', '虚握', '成拳', '拳形', '拳状')
_SENT_SPLIT = re.compile('[。；！？\\n]')
_CLAUSE_SPLIT = re.compile('[，：/]')
_HAND_MARKS = (('左手', 'left'), ('右手', 'right'), ('辅助手', 'passive'), ('被动手', 'passive'), ('主手', 'active'), ('一手', 'active'), ('单手', 'active'), ('双手', 'both'), ('两手', 'both'))
_OBJ_PREV = '到碰触近在向对抵靠与于把将'
_REGION_WORDS = ('额', '眉', '眼', '鼻', '嘴', '唇', '下巴', '颏', '脸', '耳', '头', '颈', '肩', '胸', '腹', '腰', '背', '腿', '膝', '腕', '掌心')
_ORIENT_MAP = ((('朝上', '向上', '向上方', '指尖向上', '上方', '斜上'), '上'), (('朝下', '向下', '向下方', '指尖向下', '下方', '斜下'), '下'), (('朝内', '向内', '朝向自己', '朝自己', '向身体', '朝身体', '朝里'), '内'), (('朝外', '向外', '朝前', '向前'), '外'), (('朝左', '向左', '左侧', '左边', '左上', '左下', '左前', '左斜'), '左'), (('朝右', '向右', '右侧', '右边', '右上', '右下', '右前', '右斜'), '右'))
_ORIENT_MIRROR = {'左': '右', '右': '左'}
_CONTACT_WORDS = ('碰', '触', '贴', '按', '抵', '拍', '打', '抓', '握', '擦', '摸', '点')
_MOVE_FAMILIES = (('接触', ('碰', '触', '摸', '拍', '击', '打', '按', '压', '贴', '抵', '敲', '叩', '撞', '顶')), ('点触', ('点', '戳')), ('靠近', ('靠', '接近', '贴近', '凑近', '挨近', '临近')), ('平移', ('移', '滑', '挪')), ('转动', ('转', '旋', '翻', '绕', '滚', '拧', '扭')), ('摆动', ('摆', '摇', '晃', '荡')), ('弹动', ('弹',)), ('挥动', ('挥',)), ('抖动', ('抖', '颤')), ('摩擦', ('擦', '搓', '揉', '摩', '蹭', '刮')), ('划动', ('划', '画', '描')), ('伸展', ('伸', '探')), ('拉拽', ('拉', '拽', '扯', '拖')), ('推动', ('推',)), ('抬举', ('抬', '举')), ('交叉', ('交替', '交叉', '交换', '轮流', '穿插')), ('指向', ('指向', '指点', '对准')), ('静止', ('保持', '静止', '停留')))

def tokenize(text: str) -> list[str]:
    tokens: list[str] = []
    if not text:
        return tokens
    for seg in _CJK_RUN.findall(text):
        if '一' <= seg[0] <= '鿿':
            tokens.extend(seg)
            tokens.extend((seg[i] + seg[i + 1] for i in range(len(seg) - 1)))
        else:
            tokens.extend(_LATIN.findall(seg.lower()))
    return tokens

def _corpus_text(sign: dict) -> str:
    st = sign['struct']
    tokens = (st.get('structure') or {}).get('visual_tokens') or []
    parts = [sign['description'], sign['llm_description'], st.get('handshape_summary') or '', st.get('movement_summary') or '', st.get('location_summary') or '', st.get('orientation_summary') or '', st.get('contact_summary') or '', st.get('two_hand_relation_summary') or '', st.get('resembles_summary') or '', ' '.join(sign['meanings']), ' '.join(tokens)]
    return '\n'.join((p for p in parts if p))

def _query_text(desc: dict) -> str:
    hs = desc.get('handshape') or {}
    if not isinstance(hs, dict):
        hs = {}
    parts = [desc.get('description') or '', desc.get('movement') or '', hs.get('right') or '', hs.get('left') or '', desc.get('orientation') or '', desc.get('location') or '', desc.get('contact') or '', desc.get('two_hand_relation') or '', desc.get('resembles') or '', ' '.join(desc.get('movement_keywords') or []), ' '.join(desc.get('steps') or [])]
    return '\n'.join((p for p in parts if p))

def _query_movement_text(desc: dict) -> str:
    parts = [desc.get('movement') or '']
    parts.extend(desc.get('movement_keywords') or [])
    parts.extend(desc.get('steps') or [])
    return ' '.join((p for p in parts if p))

def _subject_hand(text: str) -> str | None:
    best = None
    for mark, h in _HAND_MARKS:
        start = 0
        while True:
            i = text.find(mark, start)
            if i == -1:
                break
            start = i + 1
            if i > 0 and text[i - 1] in _OBJ_PREV:
                continue
            if mark == '一手' and i > 0 and (text[i - 1] == '另'):
                continue
            if best is None or i < best[0]:
                best = (i, h)
            break
    return best[1] if best else None

def _fingers_in(window: str) -> set[str]:
    out: set[str] = set()
    for m in _FINGER_RE.finditer(window):
        w = m.group(0)
        if w.startswith(('其余', '其他', '余指')):
            continue
        out.update(_FINGER_WORDS[w])
    return out

def _parse_clause_fingers(clause: str, text_named: set[str], acc: dict[str, set]) -> None:
    if any((w in clause for w in _SKIP_CLAUSE)):
        return
    if any((w in clause for w in _STATE_PINCH)):
        return
    states = list(_STATE_RE.finditer(clause))
    if not states:
        return
    if any((w in clause for w in _PALM_FIST)):
        for f in FINGERS_EN:
            acc.setdefault(f, set()).add('F')
    for i, m in enumerate(states):
        tok = m.group(0)
        state = 'E' if tok in _STATE_E else 'F'
        soft = m.start() > 0 and clause[m.start() - 1] in _STATE_SOFT_PREFIX
        prev_end = states[i - 1].end() if i else 0
        next_start = states[i + 1].start() if i + 1 < len(states) else len(clause)
        before, after = (clause[prev_end:m.start()], clause[m.end():next_start])
        targets = _fingers_in(before)
        if '其余' in before or '其他' in before or '余指' in before:
            if '四指' in before:
                targets |= set(_FINGER_WORDS['四指'])
            else:
                targets |= {f for f in FINGERS_EN if f not in text_named}
        if not targets:
            targets = _fingers_in(after)
        if not targets:
            if state == 'E' and any((w in clause for w in _PALM_OPEN)):
                targets = set(FINGERS_EN)
            else:
                continue
        for f in targets:
            acc.setdefault(f, set()).add('M' if soft else state)

def _parse_handshape_text(text: str, dominant: str) -> dict[str, dict[str, set]]:
    active: dict[str, set] = {}
    passive: dict[str, set] = {}
    text_named: set[str] = set()
    for word in ('拇指', '食指', '中指', '无名指', '小指'):
        if word in (text or ''):
            text_named.update(_FINGER_WORDS[word])
    for sentence in _SENT_SPLIT.split(text or ''):
        if not sentence.strip():
            continue
        sent_hand = _subject_hand(sentence) or 'active'
        for clause in _CLAUSE_SPLIT.split(sentence):
            clause = clause.strip()
            if not clause:
                continue
            hand = _subject_hand(clause) or sent_hand
            if hand == 'both':
                _parse_clause_fingers(clause, text_named, active)
                _parse_clause_fingers(clause, text_named, passive)
            elif hand in ('left', 'right'):
                _parse_clause_fingers(clause, text_named, active if hand == dominant else passive)
            elif hand == 'passive':
                _parse_clause_fingers(clause, text_named, passive)
            else:
                _parse_clause_fingers(clause, text_named, active)
    return {'active': active, 'passive': passive}

def _profile_from_step_handshape(hs: dict) -> dict[str, str] | None:
    if not isinstance(hs, dict):
        return None
    ext = hs.get('extended_fingers') or []
    flex = hs.get('flexed_fingers') or []
    prof: dict[str, str] = {}
    for cn, en in zip(('拇指', '食指', '中指', '无名指', '小指'), FINGERS_EN):
        if cn in ext:
            prof[en] = 'E'
        elif cn in flex:
            prof[en] = 'F'
    thumb_state = hs.get('thumb_state') or ''
    if 'thumb' not in prof and thumb_state:
        if any((k in thumb_state for k in ('伸', '张', '外展'))):
            prof['thumb'] = 'E'
        elif any((k in thumb_state for k in ('屈', '弯', '收'))):
            prof['thumb'] = 'F'
    return prof or None

def _sign_hand_profiles(sign: dict) -> dict[str, dict[str, str]]:
    st = sign['struct']
    structure = st.get('structure') or {}
    dominant = structure.get('dominant_hand_normalized') or 'right'
    if dominant not in ('right', 'left'):
        dominant = 'right'

    def merge(into: dict[str, set], src) -> None:
        items = src.items() if isinstance(src, dict) else []
        for f, v in items:
            if isinstance(v, set):
                into.setdefault(f, set()).update(v)
            elif v in ('E', 'F'):
                into.setdefault(f, set()).add(v)
    active: dict[str, set] = {}
    passive: dict[str, set] = {}
    for step in structure.get('steps') or []:
        pa = _profile_from_step_handshape(step.get('active_handshape'))
        pp = _profile_from_step_handshape(step.get('passive_handshape'))
        if pa:
            merge(active, pa)
        if pp:
            merge(passive, pp)
        for key, role in (('active_handshape', active), ('passive_handshape', passive)):
            hs = step.get(key) or {}
            ns = hs.get('named_shape') if isinstance(hs, dict) else None
            if ns:
                parsed = _parse_handshape_text(ns, dominant)
                merge(role, parsed['active'] if role is active else parsed['passive'])
    parsed = _parse_handshape_text(st.get('handshape_summary') or '', dominant)
    merge(active, parsed['active'])
    merge(passive, parsed['passive'])

    def finalize(prof: dict[str, set]) -> dict[str, str]:
        out: dict[str, str] = {}
        for f, s in prof.items():
            if len(s) == 1:
                out[f] = next(iter(s))
            elif len(s - {'M'}) == 1:
                out[f] = 'M'
        return out
    return {'active': finalize(active), 'passive': finalize(passive)}

def _finger_state_weights(profiles_map: dict[int, dict]) -> dict[tuple[str, str], float]:
    n = len(profiles_map) or 1
    counts: dict[tuple[str, str], int] = {}
    for profs in profiles_map.values():
        for prof in (profs.get('active'), profs.get('passive')):
            for f, s in (prof or {}).items():
                counts[f, s] = counts.get((f, s), 0) + 1
    return {k: math.log(1.0 + n / v) for k, v in counts.items()}

def _desc_hand_profiles(desc: dict) -> list[dict[str, str]]:
    fc = desc.get('finger_codes') or {}
    out = []
    if isinstance(fc, dict):
        for hand in ('right', 'left'):
            codes = fc.get(hand)
            if isinstance(codes, dict):
                prof = {f: _DESC_FINGER_COARSE.get(codes.get(f)) for f in FINGERS_EN}
                prof = {f: s for f, s in prof.items() if s}
                if prof:
                    out.append(prof)
    return out

def _state_sim(a: str, b: str) -> float:
    if a == b:
        return 1.0
    if a == 'M' or b == 'M':
        return 0.5
    return 0.0

def _profile_match(a: dict[str, str], b: dict[str, str], weights: dict[tuple[str, str], float] | None=None) -> float | None:
    common = [f for f in a if f in b]
    if len(common) < 3:
        return None
    if weights is None:
        return sum((_state_sim(a[f], b[f]) for f in common)) / len(common)
    wsum = sum((weights.get((f, a[f]), 1.0) for f in common))
    if not wsum:
        return None
    return sum((weights.get((f, a[f]), 1.0) * _state_sim(a[f], b[f]) for f in common)) / wsum

def _finger_score(sign_profs: dict[str, dict[str, str]], desc: dict, weights: dict | None=None) -> float | None:
    desc_profs = _desc_hand_profiles(desc)
    if not desc_profs:
        return None
    pa, pp = (sign_profs.get('active') or {}, sign_profs.get('passive') or {})
    if len(desc_profs) == 1:
        return _profile_match(desc_profs[0], pa, weights) if pa else None
    cands: list[float] = []
    for d_active, d_passive in ((desc_profs[0], desc_profs[1]), (desc_profs[1], desc_profs[0])):
        scores = []
        if pa:
            m = _profile_match(d_active, pa, weights)
            if m is not None:
                scores.append(m)
        target_passive = pp or pa
        if target_passive:
            m = _profile_match(d_passive, target_passive, weights)
            if m is not None:
                scores.append(m)
        if scores:
            cands.append(sum(scores) / len(scores))
    return max(cands) if cands else None

def _region_set(text: str) -> set[str]:
    return {w for w in _REGION_WORDS if w in (text or '')}

def _orient_set(text: str) -> set[str]:
    out: set[str] = set()
    for words, tag in _ORIENT_MAP:
        if any((w in (text or '') for w in words)):
            out.add(tag)
    return out

def _mirror_orient(orient: set[str]) -> set[str]:
    return {_ORIENT_MIRROR.get(t, t) for t in orient}

def _move_families(text: str) -> set[str]:
    out: set[str] = set()
    for label, words in _MOVE_FAMILIES:
        if any((w in (text or '') for w in words)):
            out.add(label)
    return out

def _contact_flag(text: str) -> bool | None:
    if not (text or '').strip():
        return None
    if '不确定' in text or '疑似' in text or '无法确认' in text:
        return None
    if any((w in text for w in _CONTACT_WORDS)):
        return True
    if '无接触' in text or text.strip() in ('无', '无明确接触'):
        return False
    return None

def _overlap_coeff(q_set: set, d_set: set) -> float | None:
    if not q_set or not d_set:
        return None
    return len(q_set & d_set) / len(q_set | d_set)

def _sign_move_text(sign: dict) -> str:
    st = sign['struct']
    return (st.get('movement_summary') or '') + ' ' + ' '.join((st.get('structure') or {}).get('visual_tokens') or [])

def _bm25_scores(index: dict, query_tokens: list[str]) -> dict[int, float]:
    scores: dict[int, float] = {}
    avgdl = index['avgdl'] or 1.0
    idf, postings, dl = (index['idf'], index['postings'], index['dl'])
    k1, b = (BM25_K1, BM25_B)
    for tok in set(query_tokens):
        ps = postings.get(tok)
        if not ps:
            continue
        w = idf[tok]
        for sid, tf in ps.items():
            denom = tf + k1 * (1.0 - b + b * dl[sid] / avgdl)
            scores[sid] = scores.get(sid, 0.0) + w * (tf * (k1 + 1.0)) / denom
    return scores

def _s_scores(signs: dict[int, dict], desc: dict, index: dict) -> dict[int, float]:
    hands_q = str(desc.get('hands') or '').strip().lower()
    if hands_q not in ('one', 'two'):
        hands_q = ''
    move_kws = [k for k in desc.get('movement_keywords') or [] if k]
    q_region = _region_set(' '.join((x for x in (desc.get('location'), desc.get('contact')) if x)))
    q_orient = _orient_set(desc.get('orientation') or '')
    q_orient_mirror = _mirror_orient(q_orient)
    q_contact = _contact_flag(desc.get('contact') or '')
    profiles_map = index['profiles']
    fsw = index['fsw']
    mv_fams_map = index['mv_fams']
    out: dict[int, float] = {}
    for sid, sign in signs.items():
        st = sign['struct']
        acc, wsum = (0.0, 0.0)
        if hands_q:
            hc = str(st.get('hands_count') or '').strip()
            target = _HANDS_ONE if hands_q == 'one' else _HANDS_TWO
            sc = 1.0 if hc in target else 0.5 if hc in _HANDS_MIXED else 0.0
            acc += _S_W_HANDS * sc
            wsum += _S_W_HANDS
        fs = _finger_score(profiles_map.get(sid) or {}, desc, fsw)
        if fs is not None:
            acc += _S_W_FINGER * fs
            wsum += _S_W_FINGER
        if move_kws:
            mv_text = _sign_move_text(sign)
            d_fams = mv_fams_map.get(sid) or set()
            hit = sum((1 for k in move_kws if k in mv_text or bool(_move_families(k) & d_fams)))
            acc += _S_W_MOVE * (hit / len(move_kws))
            wsum += _S_W_MOVE
        ov = _overlap_coeff(q_region, _region_set(' '.join((x for x in (st.get('location_summary'), st.get('contact_summary')) if x))))
        if ov is not None:
            acc += _S_W_REGION * ov
            wsum += _S_W_REGION
        d_orient = _orient_set(' '.join((x for x in (st.get('orientation_summary'), st.get('handshape_summary')) if x)))
        ov = max((x for x in (_overlap_coeff(q_orient, d_orient), _overlap_coeff(q_orient_mirror, d_orient)) if x is not None), default=None)
        if ov is not None:
            acc += _S_W_ORIENT * ov
            wsum += _S_W_ORIENT
        if q_contact is not None:
            acc += _S_W_CONTACT * (1.0 if q_contact == bool(st.get('has_contact')) else 0.0)
            wsum += _S_W_CONTACT
        if wsum:
            score = acc / wsum
            if score > 0.0:
                out[sid] = score
    return out

def _g_scores(signs: dict[int, dict], desc: dict) -> dict[int, float]:
    guesses = [g.strip() for g in desc.get('guesses') or [] if g and g.strip()]
    if not guesses:
        return {}
    out: dict[int, float] = {}
    for sid, sign in signs.items():
        total = 0.0
        for rank, g in enumerate(guesses):
            w = 1.0 / (rank + 1)
            best = 0.0
            for m in sign['meanings']:
                if g == m:
                    best = 1.0
                    break
                if len(g) >= 2 and g in m:
                    best = max(best, _G_CONTAIN_FACTOR)
                elif len(m) >= 2 and m in g:
                    best = max(best, _G_CONTAIN_FACTOR)
            total += w * best
        if total > 0.0:
            out[sid] = total
    return out

def _truncate(scores: dict[int, float], n: int) -> dict[int, float]:
    order = sorted(scores, key=lambda s: (-scores[s], s))[:n]
    return {sid: scores[sid] for sid in order}


==> anc/methods/rewrite_prompt.py <==
"""Review copy of executable routines from the evaluated source snapshot.
Comments/docstrings and I/O/client code are omitted; prompt strings and
retained executable statements are unchanged. See method_manifest.json.
"""
from __future__ import annotations
import json
import re
Q2D_VERSION = 'q2d-v1'
MAX_WORDS = 8
MAX_TOKENS = 600

def build_prompt(text: str) -> list[dict]:
    user = f'你是《国家通用手语词典》的编纂者。一位用户用口语描述了他看到的一个手语动作，请你把它改写成词典条目里「打法说明」的规范文体，供在词典中做文本检索。\n\n用户描述：\n"""\n{text}\n"""\n\n要求：\n1. 用词典打法说明的固定文体：先说手型（如「一手五指张开」「双手食指伸直」），再说掌心/指尖朝向、位置（如「置于胸前」「在额侧」），再说运动（如「向前推出」「左右摆动」「拇指依次点触」），双手时说明两手关系；\n2. 用词典常用的规范词汇：伸直、弯曲、并拢、张开、握拳、捏合、掌心向下、指尖朝前、胸前、额前、下颌、腹前、平移、转动、摆动、点触、碰击、相对、交叉、分开、靠拢 等；\n3. 只改写用户说出的内容，不得增加用户没说的手型、位置或运动；不确定的部位不写；\n4. 输出 60 到 120 字的一段话，不要任何解释、标题或标点以外的符号；\n5. 最后另起一行，给出 5 个这个手语最可能表示的中文词，用顿号分隔。'
    return [{'role': 'user', 'content': user}]
_WORD_STRIP = '「」『』“”"\'（）()【】[]《》〈〉<>*·.。！!？?，,、;；:：'
_WORD_OK = re.compile('^[一-鿿A-Za-z0-9]{1,8}$')

def clean_words(line: str) -> list[str]:
    out: list[str] = []
    for w in re.split('[、，,;；/|\\s]+', line or ''):
        w = w.strip().strip(_WORD_STRIP)
        if '：' in w or ':' in w:
            w = re.split('[：:]', w)[-1].strip().strip(_WORD_STRIP)
        w = re.sub('^\\d+[\\.、)]\\s*', '', w)
        if w and _WORD_OK.match(w) and (w not in out):
            out.append(w)
        if len(out) >= MAX_WORDS:
            break
    return out

def parse_reply(raw: str) -> tuple[str, list[str]]:
    lines = [ln.strip() for ln in (raw or '').strip().splitlines() if ln.strip()]
    if not lines:
        return ('', [])
    if len(lines) == 1:
        return (lines[0], [])
    return (' '.join(lines[:-1]), clean_words(lines[-1]))


==> anc/questions500.json <==
[
  {
    "no": 1,
    "id": "synth-001",
    "text": "左手竖大拇指，右手在大拇指背上摸一下，再横着挡在它前面，两只手一起往下一沉",
    "answer": "爱护",
    "truth_sids": [
      27
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 2,
    "id": "synth-002",
    "text": "一只手手心向下，在胸口按一下，然后两只手大拇指食指分开，搁在两个眼睛边上，轻轻一捏",
    "answer": "安息",
    "truth_sids": [
      54
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 3,
    "id": "synth-003",
    "text": "左手平放手背朝上，右手食指横着伸、中指岔下来，用中指头在左手背上点两下",
    "answer": "巴拉圭",
    "truth_sids": [
      95
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 4,
    "id": "synth-004",
    "text": "一只手横着伸，四个手指在上、大拇指在下，合得只剩一条窄缝，停住不动",
    "answer": "薄",
    "truth_sids": [
      205
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 5,
    "id": "synth-005",
    "text": "左手竖起大拇指，右手弯着五指挡在前头，两只手同时往下一按",
    "answer": "保护、保障、维护",
    "truth_sids": [
      218
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 6,
    "id": "synth-006",
    "text": "两只手手心贴手心，竖在胸前，然后猛地往左右打开，各划一道大弧",
    "answer": "报纸",
    "truth_sids": [
      245
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 7,
    "id": "synth-007",
    "text": "左手圈成半个圆，口朝上，右手攥拳从那个圆口里往上冒出来",
    "answer": "暴露",
    "truth_sids": [
      261
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 8,
    "id": "synth-008",
    "text": "两只手松松握拳贴着胸口，猛一下同时往上抬，手指全部张开",
    "answer": "暴躁",
    "truth_sids": [
      263
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 9,
    "id": "synth-009",
    "text": "左手平伸手心朝下，右手指尖顺着左边小臂往手指方向抹过去，再把手摊平搭上左手背，画着弧移出去",
    "answer": "边疆",
    "truth_sids": [
      356
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 10,
    "id": "synth-010",
    "text": "右手立在脸前，手心朝自己，往右耳朵那边扫过去，脑袋跟着转，连着来两回",
    "answer": "变脸",
    "truth_sids": [
      376
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 11,
    "id": "synth-011",
    "text": "两根食指在嘴巴前面轮流绕圈，两只手再摊开往中间碰一下，最后比个F往下一顿",
    "answer": "辩证法",
    "truth_sids": [
      386
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 12,
    "id": "synth-012",
    "text": "一只手大拇指和食指张开，大拇指抵着嘴角，朝前下方甩两下",
    "answer": "不喜欢、不愿意",
    "truth_sids": [
      521
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 13,
    "id": "synth-013",
    "text": "两只手一前一后端着，左手在前握住，右手收在脸旁边，食指来回勾了好几下",
    "answer": "步枪、射击",
    "truth_sids": [
      543
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 14,
    "id": "synth-014",
    "text": "一只手指尖捏拢朝上，边升边散开，然后两只手指头都弯着，手腕并到一块，停住不动",
    "answer": "菜花、花菜、花椰菜",
    "truth_sids": [
      570
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 15,
    "id": "synth-015",
    "text": "两只手摊开轮换着在另一边胳膊上抹一下，接着两根食指搭成个人字，最后两手握拳，虎口对虎口，一起往前一送，手腕往下压",
    "answer": "残疾人代步车",
    "truth_sids": [
      585
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 16,
    "id": "synth-016",
    "text": "两只手指头张着弯着，手心对手心，从两边往中间扣，连着碰两下",
    "answer": "镲",
    "truth_sids": [
      646
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 17,
    "id": "synth-017",
    "text": "两只手指尖都捏拢，在中间顶到一起，然后往两边一扯，手指头全张开",
    "answer": "拆、拆解",
    "truth_sids": [
      654
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 18,
    "id": "synth-018",
    "text": "两根食指立起来，右边那根往上挪一下，然后左手围个圈口朝上，右手捏拢着从圈里钻上来，散开五指",
    "answer": "超产",
    "truth_sids": [
      713
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 19,
    "id": "synth-019",
    "text": "右手伸食指，先在左手立着的手心里往下抹一道，然后左手换成翘小指，再拿食指敲它一下",
    "answer": "彻底",
    "truth_sids": [
      745
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 20,
    "id": "synth-020",
    "text": "两只手大拇指对大拇指、食指对食指，在胸前拼出个圈，然后两只手摊平，从两边挪到中间，一只搭到另一只上",
    "answer": "称心如意、称心",
    "truth_sids": [
      760
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 21,
    "id": "synth-021",
    "text": "两只手摊平放在腰两边，手心朝下，同时往下一按，弯着的上身跟着直起来",
    "answer": "撑",
    "truth_sids": [
      768
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 22,
    "id": "synth-022",
    "text": "左右两个拳头对着中间用力撞一下",
    "answer": "冲突",
    "truth_sids": [
      828
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 23,
    "id": "synth-023",
    "text": "左手平放不动，右手手心朝下，在左手背上拍两下",
    "answer": "重庆、渝",
    "truth_sids": [
      838
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 24,
    "id": "synth-024",
    "text": "两只手掌合在一起，从身前低处往上举到脸跟前，指尖也跟着翘起来朝上",
    "answer": "崇拜、偶像",
    "truth_sids": [
      840
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 25,
    "id": "synth-025",
    "text": "一只手大拇指食指捏着，从左胸口往前上方一挥，指尖翻起朝上",
    "answer": "出示",
    "truth_sids": [
      872
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 26,
    "id": "synth-026",
    "text": "一只手先松松地半握着按在左胸口，然后换成食指中指并拢竖起，大拇指顶在脑门上",
    "answer": "处长",
    "truth_sids": [
      899
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 27,
    "id": "synth-027",
    "text": "两只手指尖对着指尖，一开一合，一边合一边往右边挪",
    "answer": "传染",
    "truth_sids": [
      913
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 28,
    "id": "synth-028",
    "text": "两只手指尖捏着，往斜下方一放同时张开，然后一根食指横在嘴前，来回转两下",
    "answer": "传说",
    "truth_sids": [
      914
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 29,
    "id": "synth-029",
    "text": "两个拳头在身前一先一后轮流往前打",
    "answer": "捶",
    "truth_sids": [
      939
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 30,
    "id": "synth-030",
    "text": "一只手握拳朝前下方甩一下，然后左手横伸食指中指，右手食指竖着搭上去，拼成个工字",
    "answer": "打工、务工",
    "truth_sids": [
      1023
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 31,
    "id": "synth-031",
    "text": "左手竖大拇指，右手伸食指在大拇指后头左右晃几下，然后竖着大拇指贴到胸口不动",
    "answer": "导师",
    "truth_sids": [
      1134
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 32,
    "id": "synth-032",
    "text": "一只手伸大拇指和小拇指，朝前划个弧线，到头往下一沉",
    "answer": "到",
    "truth_sids": [
      1144
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 33,
    "id": "synth-033",
    "text": "左手横着手背朝上拱起，右手翘大拇指小拇指，从右下边斜着挪过来搭上左手背",
    "answer": "登陆、登岸",
    "truth_sids": [
      1171
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 34,
    "id": "synth-034",
    "text": "左手张开五指挡在眼前，右手伸大拇指食指，食指尖朝下，在身前点两下",
    "answer": "电焊",
    "truth_sids": [
      1253
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 35,
    "id": "synth-035",
    "text": "两只手都弯成半圆，右手从上面插进左手虎口，然后左手摊平，右手指尖捏拢往左手心里按一下",
    "answer": "奠定",
    "truth_sids": [
      1274
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 36,
    "id": "synth-036",
    "text": "两条胳膊张开，手指朝下，同时从身体两边往中间划大圈",
    "answer": "蝶泳",
    "truth_sids": [
      1296
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 37,
    "id": "synth-037",
    "text": "左手摊平，右手指尖捏拢往左手心一按，马上弹起来把手张开",
    "answer": "定局",
    "truth_sids": [
      1308
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 38,
    "id": "synth-038",
    "text": "左手摊平手心朝上，右手指尖捏拢从上往下按到左手心上，然后两只手都竖起来，手心对手心隔一点距离，停住",
    "answer": "定期",
    "truth_sids": [
      1311
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 39,
    "id": "synth-039",
    "text": "一只手先比字母D贴在左胸口，再换食指中指叠着指向前上方，最后食指中指并拢竖起，大拇指顶住脑门",
    "answer": "董事长",
    "truth_sids": [
      1333
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 40,
    "id": "synth-040",
    "text": "两拳在胸前交替绕两下，右手拇指食指圈个环顺左胳膊往下捋，食指按着脸颊转一下，最后食指中指并排朝前划一下",
    "answer": "动脉硬化",
    "truth_sids": [
      1339
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 41,
    "id": "synth-041",
    "text": "两只手张开竖着，一前一后排成一条线，然后一只往前一只往后拉开",
    "answer": "队伍、行列",
    "truth_sids": [
      1402
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 42,
    "id": "synth-042",
    "text": "一根食指先点耳朵，再点鼻子，再点喉咙，最后比出字母K停住",
    "answer": "耳鼻喉科",
    "truth_sids": [
      1464
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 43,
    "id": "synth-043",
    "text": "两只手竖着往外一推，然后左胳膊横在胸前，右手张着从胳膊底下抓过去握成拳，最后两只手并排竖好",
    "answer": "防盗门",
    "truth_sids": [
      1576
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 44,
    "id": "synth-044",
    "text": "两根食指横着对指，不挨着，一根朝上一根朝下来回错动",
    "answer": "分歧",
    "truth_sids": [
      1629
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 45,
    "id": "synth-045",
    "text": "左手横伸一根食指，右手五指张开，先在食指下面动几下手指头，再挪到食指上面动几下",
    "answer": "分数",
    "truth_sids": [
      1630
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 46,
    "id": "synth-046",
    "text": "先捏一下耳垂，然后两只手拇指食指圈成环套在一起转一圈，最后两手竖起，四根手指一起弯一下",
    "answer": "妇女联合会、妇联",
    "truth_sids": [
      1717
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 47,
    "id": "synth-047",
    "text": "两只手指头都弯成爪子样，指尖对着指尖，在胸前一前一后来回搅几下",
    "answer": "复杂、杂、繁杂、繁琐",
    "truth_sids": [
      1729
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 48,
    "id": "synth-048",
    "text": "一只手比剪刀手，从朝外翻成朝里，然后两只手竖起手心相对，往前一顿",
    "answer": "改正、修正、纠正、订正",
    "truth_sids": [
      1742
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 49,
    "id": "synth-049",
    "text": "一只手摊平手心朝下，放在头顶上边，直直往上抬，停在比头高出一截的地方",
    "answer": "高",
    "truth_sids": [
      1792
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 50,
    "id": "synth-050",
    "text": "一只手手心朝下举过头顶，然后左手摊平，右手捏着指尖往左手心一砸，砸下去手就张开",
    "answer": "高贵",
    "truth_sids": [
      1797
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 51,
    "id": "synth-051",
    "text": "左手手背朝上，食指中指岔开朝前，右手捏成个G形，贴着左手背顺着手指方向直直往前推",
    "answer": "高铁",
    "truth_sids": [
      1800
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 52,
    "id": "synth-052",
    "text": "一只手摊平从头顶上抬过去，然后用食指点一下脑门，往外一弹",
    "answer": "高雅",
    "truth_sids": [
      1806
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 53,
    "id": "synth-053",
    "text": "左手大拇指食指张成个叉，右手一根食指竖着从下面顶上去，搭成个字的样子",
    "answer": "个",
    "truth_sids": [
      1829
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 54,
    "id": "synth-054",
    "text": "两只手拇指食指搭出个公字，然后两手摊平叠着，下面不动上面往上抬，最后左手捏个圈，右手食指敲一下左手大拇指",
    "answer": "公积金",
    "truth_sids": [
      1867
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 55,
    "id": "synth-055",
    "text": "两只手拇指食指弯着搭成公字，然后一只手握成字母S那样的拳头",
    "answer": "公司",
    "truth_sids": [
      1877
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 56,
    "id": "synth-056",
    "text": "两只手食指中指搭成共字，平着转一圈，然后左手摊平，右手两根手指叉开立在左手心上往前走",
    "answer": "共享单车",
    "truth_sids": [
      1908
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 57,
    "id": "synth-057",
    "text": "左手握拳手背朝上，右手摊平在拳背上麻利地抹过去一下",
    "answer": "光滑",
    "truth_sids": [
      2006
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 58,
    "id": "synth-058",
    "text": "两只手指尖捏拢在胸前，朝两边斜上方一撒，五指全张开",
    "answer": "光明、亮",
    "truth_sids": [
      2007
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 59,
    "id": "synth-059",
    "text": "两只手五指张开，指尖朝下，一只在身前一只在身后，靠着腰胯一起往斜下按两下",
    "answer": "圭亚那",
    "truth_sids": [
      2021
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 60,
    "id": "synth-060",
    "text": "一只手比G平转一圈，两手搭成尖顶，右手食指碰一下左手大拇指，两手比F往下一顿，最后右手捏个圈从右边划过头顶到左边",
    "answer": "国家宪法日",
    "truth_sids": [
      2060
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 61,
    "id": "synth-061",
    "text": "两只手弯着从两边往中间靠，然后都握成拳头，右拳从上面磕在左拳上",
    "answer": "合作",
    "truth_sids": [
      2153
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 62,
    "id": "synth-062",
    "text": "两只手立着从两边往中间凑，然后一起往下翻，四根手指弯进掌心，只剩大拇指翘着",
    "answer": "和谐、和睦",
    "truth_sids": [
      2158
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 63,
    "id": "synth-063",
    "text": "左手摊平，右手捏拢点一下掌心再往上升，边升边开合，然后左手竖起五指张开，右手手指插进左手指缝",
    "answer": "核辐射",
    "truth_sids": [
      2167
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 64,
    "id": "synth-064",
    "text": "右手弯着罩在左拳外面绕半圈，然后两只手拇指食指都张开，手背朝外，在胸前对着围个框",
    "answer": "核心",
    "truth_sids": [
      2170
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 65,
    "id": "synth-065",
    "text": "一只手伸大拇指小拇指，大拇指尖顶着胸口，使劲往下一划",
    "answer": "狠、罪恶、恶劣",
    "truth_sids": [
      2186
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 66,
    "id": "synth-066",
    "text": "一只手伸大拇指和小拇指，大拇指尖顶在肚子上不动",
    "answer": "恨、痛恨、憎恨",
    "truth_sids": [
      2188
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 67,
    "id": "synth-067",
    "text": "左手伸大拇指食指小拇指，指尖朝前架在上头，右手张开五指，在左手正下方直直往下落两回",
    "answer": "轰炸机、投弹",
    "truth_sids": [
      2194
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 68,
    "id": "synth-068",
    "text": "先用食指点一下耳朵，然后手张开，手心朝外，从耳朵边上往外扬出去",
    "answer": "洪亮、响亮",
    "truth_sids": [
      2212
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 69,
    "id": "synth-069",
    "text": "两只手竖起来手心对手心，一块儿左右晃那么一下",
    "answer": "互相",
    "truth_sids": [
      2254
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 70,
    "id": "synth-070",
    "text": "两只手侧立着指尖朝前，一前一后轮流沿弧线朝前送",
    "answer": "滑冰",
    "truth_sids": [
      2277
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 71,
    "id": "synth-071",
    "text": "大拇指食指弯成钩抵着下巴，然后左手侧立，右手摊平在旁边往下扇两下",
    "answer": "滑稽",
    "truth_sids": [
      2278
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 72,
    "id": "synth-072",
    "text": "两只手虚握着一上一下交替拉，然后左手拇指食指围成半圆，右手食指绕着这个圆转一圈",
    "answer": "滑轮",
    "truth_sids": [
      2279
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 73,
    "id": "synth-073",
    "text": "左胳膊横着握拳，右手拇指食指捏个小圆，从左胳膊底下往外侧挪出去",
    "answer": "贿赂、行贿",
    "truth_sids": [
      2371
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 74,
    "id": "synth-074",
    "text": "两只手指头都弯着，指关节互相咬合在一起，往下转一下，然后两手竖在肩前，四根手指一起弯一下",
    "answer": "机会、机遇、契机、时机",
    "truth_sids": [
      2402
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 75,
    "id": "synth-075",
    "text": "两只手弯指头交错扣着往下一转，然后竖起手掌面对面，朝一边一顿一顿地挪几下",
    "answer": "机制",
    "truth_sids": [
      2405
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 76,
    "id": "synth-076",
    "text": "两只手弯成弧从身体两边往中间收拢，然后停在肩膀前面，四根手指一齐勾动一下",
    "answer": "集会",
    "truth_sids": [
      2445
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 77,
    "id": "synth-077",
    "text": "左手握拳手背朝上，右手比个字母J，用手腕在左手背上碰一下",
    "answer": "碱",
    "truth_sids": [
      2578
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 78,
    "id": "synth-078",
    "text": "左手竖起五指张开，右手拇指食指先捏住左手食指边上往下一拽，再捏无名指边上又一拽",
    "answer": "间苗",
    "truth_sids": [
      2585
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 79,
    "id": "synth-079",
    "text": "两只手食指中指弯成钩，放在嘴角两边，同时往外侧拉一点",
    "answer": "嚼子",
    "truth_sids": [
      2657
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 80,
    "id": "synth-080",
    "text": "两只手拇指食指张开，从上往下描个大轮廓，然后两手虚握着往上一举，最后握拳翘大拇指，一上一下交替动两下",
    "answer": "锦标赛",
    "truth_sids": [
      2758
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 81,
    "id": "synth-081",
    "text": "一只手指尖捏拢贴着嘴，然后往下拉，一边下一边五指散开",
    "answer": "经历、体会、体验、尝试",
    "truth_sids": [
      2787
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 82,
    "id": "synth-082",
    "text": "两只手都翘着大拇指小拇指，轮流朝肩膀后头绕，然后左手张开侧立，右手保持那个手型从左手大拇指这边扫到小指那边",
    "answer": "经历、履历",
    "truth_sids": [
      2788
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 83,
    "id": "synth-083",
    "text": "右手摊平贴着左手心往指尖抹，一边抹一边四根手指弯进来，然后食指点着下嘴唇，最后两手弯着指头交错扣住往下一转",
    "answer": "净水器",
    "truth_sids": [
      2818
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 84,
    "id": "synth-084",
    "text": "左手圈成个杯子口朝上，右手中指朝下伸进去搅一搅，然后一只手张开五指，在嘴唇上轮流点点",
    "answer": "咖啡色、棕色、褐色",
    "truth_sids": [
      2911
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 85,
    "id": "synth-085",
    "text": "食指中指弯着指自己眼睛，然后朝前头点一下",
    "answer": "看",
    "truth_sids": [
      2941
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 86,
    "id": "synth-086",
    "text": "一只手翘大拇指小拇指朝自己这边勾两下，然后左手摊平，右手食指在左手心里打个勾",
    "answer": "考勤",
    "truth_sids": [
      2963
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 87,
    "id": "synth-087",
    "text": "左手竖起大拇指，右手五指弯着张开，在左手底下前前后后蹭两下",
    "answer": "考验",
    "truth_sids": [
      2966
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 88,
    "id": "synth-088",
    "text": "食指中指并拢往脸颊上碰一下，然后手竖起来手心朝外，四根手指弯两下",
    "answer": "可能、也许",
    "truth_sids": [
      2989
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 89,
    "id": "synth-089",
    "text": "两只手横着把脑门和嘴鼻都挡住只露眼睛，再按着胸口按两下，然后左手摊平，右手立在上面左右拨一下，最后比个字母Z",
    "answer": "恐怖分子",
    "truth_sids": [
      3033
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 90,
    "id": "synth-090",
    "text": "大拇指食指捏成个小圆，在胸前猛地往旁边短短一划",
    "answer": "快、立刻、迅速、顿时",
    "truth_sids": [
      3064
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 91,
    "id": "synth-091",
    "text": "左手握拳，右手食指立在拳眼上晃几下，然后两只手指尖捏拢朝下，一起往下点两下",
    "answer": "蜡染",
    "truth_sids": [
      3101
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 92,
    "id": "synth-092",
    "text": "右手比个字母L，贴在左胸口不动",
    "answer": "赖",
    "truth_sids": [
      3109
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 93,
    "id": "synth-093",
    "text": "两只手四根手指竖着张开，大拇指收着，手心朝外并排摆着，一起往下落一下",
    "answer": "栏杆、篱笆",
    "truth_sids": [
      3113
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 94,
    "id": "synth-094",
    "text": "左手伸小拇指放在右边小肚子前，右手拇指食指摸一下那根小指，然后一只手弯着五指在旁边上下抖几下",
    "answer": "阑尾炎、盲肠炎",
    "truth_sids": [
      3114
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 95,
    "id": "synth-095",
    "text": "两只手握拳，左拳砸右胳膊，右拳砸左胳膊，轮着来",
    "answer": "劳动、操劳、勤劳",
    "truth_sids": [
      3127
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 96,
    "id": "synth-096",
    "text": "弯着四根手指用指背贴一下脸颊，然后手摊平，手心朝下从胸口慢慢往下压",
    "answer": "冷静",
    "truth_sids": [
      3153
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 97,
    "id": "synth-097",
    "text": "一只手摊平放在脑门前，从左往右上方划一道弧，手腕跟着翻一下",
    "answer": "撩",
    "truth_sids": [
      3242
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 98,
    "id": "synth-098",
    "text": "左手平伸不动，右手指尖捏拢挨在左手外边，慢慢张开一点点",
    "answer": "凌晨、拂晓、黎明",
    "truth_sids": [
      3272
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 99,
    "id": "synth-099",
    "text": "两只手弯着从两边往中间收再往回撤，然后一根食指举到头顶边上画个圈",
    "answer": "领空",
    "truth_sids": [
      3287
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 100,
    "id": "synth-100",
    "text": "食指中指无名指岔开伸着，手背朝上，从嘴边朝前甩出去一下",
    "answer": "骂",
    "truth_sids": [
      3437
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 101,
    "id": "synth-101",
    "text": "一只手虚捏着，一边一捏一捏地动，一边平平地往旁边挪",
    "answer": "慢",
    "truth_sids": [
      3457
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 102,
    "id": "synth-102",
    "text": "两只手张开手心朝下，左右摆两下，然后左手圈个圆口朝上，右手三根手指捏尖朝下，从上面插进那个圆里",
    "answer": "芒种",
    "truth_sids": [
      3459
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 103,
    "id": "synth-103",
    "text": "两只手弯成半圆对着，左手不动，右手贴着弯弯曲曲往右捋过去，然后食指中指岔开放嘴前，俩指头交替点动",
    "answer": "蟒",
    "truth_sids": [
      3463
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 104,
    "id": "synth-104",
    "text": "食指竖着抵在太阳穴，往外划两下",
    "answer": "每天、天天",
    "truth_sids": [
      3510
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 105,
    "id": "synth-105",
    "text": "右手食指中指并拢大拇指翘着，拇指尖抵在脑门上，然后左手张开，右手捏一下左手大拇指，顺势往下一甩手就张开了",
    "answer": "免职、罢免",
    "truth_sids": [
      3562
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 106,
    "id": "synth-106",
    "text": "一只手张开朝下，往上提的时候五指收拢握成拳",
    "answer": "拿、带、取",
    "truth_sids": [
      3680
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 107,
    "id": "synth-107",
    "text": "两只手摊平，上下轮换着贴一贴，然后拇指食指弯成大圆，左右对着拼成一个大圆片",
    "answer": "馕",
    "truth_sids": [
      3715
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 108,
    "id": "synth-108",
    "text": "五个手指弯着朝脑门点两下，然后指尖捏拢贴住胸口，猛地往上一挑手全张开",
    "answer": "恼火",
    "truth_sids": [
      3717
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 109,
    "id": "synth-109",
    "text": "大拇指食指搭成十字靠着鼻翼转两小下，然后手侧立张开，一边抖一边往旁边挪",
    "answer": "腻",
    "truth_sids": [
      3759
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 110,
    "id": "synth-110",
    "text": "右手食指贴着左拳边上往下划一道，然后左手虚握，右手侧立着朝左手旁边切一下",
    "answer": "年糕",
    "truth_sids": [
      3764
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 111,
    "id": "synth-111",
    "text": "大拇指小拇指翘着，拇指尖抵太阳穴，然后手弯成虚握，口朝上，往下捋两下",
    "answer": "牛奶",
    "truth_sids": [
      3787
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 112,
    "id": "synth-112",
    "text": "左手捏成圆，右手竖着指尖碰上去，然后两只手张开手心朝下，从中间往两边一波一波地移开",
    "answer": "帕劳",
    "truth_sids": [
      3835
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 113,
    "id": "synth-113",
    "text": "两只手弯着围在嘴前，一边往两边挪一边越张越大，围出个圆",
    "answer": "气球",
    "truth_sids": [
      4043
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 114,
    "id": "synth-114",
    "text": "左手平伸手心朝下，右手食指贴着左手边上往下落一小截，再捏着指尖在左手底下往上点几下",
    "answer": "浅",
    "truth_sids": [
      4090
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 115,
    "id": "synth-115",
    "text": "左手翘大拇指小拇指，右手拇指食指卡在左手大拇指背上往下按，然后右手也换成翘拇指小指，朝前挪一下",
    "answer": "强奸",
    "truth_sids": [
      4101
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 116,
    "id": "synth-116",
    "text": "一只手横着，手心朝自己，在下巴上从一边往另一边摸两下",
    "answer": "青年、年青、年轻",
    "truth_sids": [
      4140
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 117,
    "id": "synth-117",
    "text": "两只手指尖朝下张着，手腕朝中间转两下，然后两手虚握着像扶方向盘一样左右转",
    "answer": "清洁车",
    "truth_sids": [
      4159
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 118,
    "id": "synth-118",
    "text": "左手伸食指，右手一把攥住它，往前上方送一下，然后两只手交叉搭在胸口",
    "answer": "请假",
    "truth_sids": [
      4175
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 119,
    "id": "synth-119",
    "text": "两只手虚握，虎口顶着虎口，往两边斜下方分开同时张开手指，然后一只手在脑门上抹一把",
    "answer": "散热",
    "truth_sids": [
      4335
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 120,
    "id": "synth-120",
    "text": "手指捏拢在下巴底下往下捋一把，然后食指弯成钩，虎口贴在太阳穴边上立着",
    "answer": "山羊",
    "truth_sids": [
      4376
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 121,
    "id": "synth-121",
    "text": "两只手摊开手心朝上，前后交替翻两下，然后都比成F，指尖朝前往下一顿",
    "answer": "商法",
    "truth_sids": [
      4393
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 122,
    "id": "synth-122",
    "text": "食指弯成个钩子放在张开的嘴前面，然后朝前上方拉出去",
    "answer": "上当、上钩",
    "truth_sids": [
      4399
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 123,
    "id": "synth-123",
    "text": "大拇指食指捏着弹一下，然后五指张开竖着轮流点动，再左手竖食指，右手拇指食指弯着搭上去，最后手张开又收拢捏尖",
    "answer": "少数民族",
    "truth_sids": [
      4416
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 124,
    "id": "synth-124",
    "text": "左手翘大拇指小拇指，右手弯着五指朝它抓过去一下，然后握拳朝下挥一下，最后食指中指并拢，大拇指顶在脑门上",
    "answer": "审判长",
    "truth_sids": [
      4465
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 125,
    "id": "synth-125",
    "text": "先用食指点一下后腰，然后两只手并拢竖起，手背鼓起来，并排摆着",
    "answer": "肾",
    "truth_sids": [
      4468
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 126,
    "id": "synth-126",
    "text": "左手翘大拇指，右手伸小拇指，顺着左手拇指背从下往上划一下，然后食指中指叠着竖在脑门前，中指往下勾一下",
    "answer": "失足",
    "truth_sids": [
      4523
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 127,
    "id": "synth-127",
    "text": "大拇指食指搭个十字，然后左手摊平，右手侧立在掌心上一顿一顿往右挪，再两手弯着指尖相对，顺着大弧线往下收拢，最后手竖起来四指弯一下",
    "answer": "十项全能",
    "truth_sids": [
      4533
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 128,
    "id": "synth-128",
    "text": "左手横伸食指，右手拇指食指弯成直角搭上去，拼个士字，然后右手摊平横在脑门前像个帽檐",
    "answer": "士兵",
    "truth_sids": [
      4563
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 129,
    "id": "synth-129",
    "text": "两只手都竖着大拇指、横伸食指，从两边往中间凑，食指尖碰一下又各自缩回去",
    "answer": "适应",
    "truth_sids": [
      4598
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 130,
    "id": "synth-130",
    "text": "左手拇指食指张成直角，右手张开五指压在左手食指上，然后右手划着弧往前上方掀开",
    "answer": "释放",
    "truth_sids": [
      4599
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 131,
    "id": "synth-131",
    "text": "一只手指尖捏拢像拿着支笔，在空中弯弯绕绕写一通，然后两手比F，一起往下一顿",
    "answer": "书法",
    "truth_sids": [
      4647
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 132,
    "id": "synth-132",
    "text": "右手食指中指并着，从上边划下来拍一下左手心，再拍一下左肩膀，最后比个字母J",
    "answer": "税务局",
    "truth_sids": [
      4730
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 133,
    "id": "synth-133",
    "text": "左手立着，右手虚握在旁边一下一下敲，然后一只手指尖捏拢，边往上抬边张开",
    "answer": "素菜",
    "truth_sids": [
      4781
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 134,
    "id": "synth-134",
    "text": "食指贴着鼻翼往上抹一下，然后手弯成虚抓状，往下捋两下",
    "answer": "酸奶",
    "truth_sids": [
      4789
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 135,
    "id": "synth-135",
    "text": "两只手都伸拇指食指，食指朝上拇指朝外，手掌小指那侧靠在一起，摆着不动",
    "answer": "台北",
    "truth_sids": [
      4828
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 136,
    "id": "synth-136",
    "text": "两只手拇指食指张开对着围个大圆，然后左手不动，右手并拢手指在圆里画个S",
    "answer": "太极、太极图",
    "truth_sids": [
      4838
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 137,
    "id": "synth-137",
    "text": "两只手拇指食指对接围成个圆，然后一只手指尖朝上捏着，在嘴角边上一边转一边捻",
    "answer": "桃酥",
    "truth_sids": [
      4882
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 138,
    "id": "synth-138",
    "text": "一只手比字母T，然后手腕往下翻，指尖朝下朝自己这边刨两下",
    "answer": "淘宝",
    "truth_sids": [
      4886
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 139,
    "id": "synth-139",
    "text": "手掌贴着胸口往下抹一下，然后比个字母J举在旁边",
    "answer": "体积",
    "truth_sids": [
      4932
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 140,
    "id": "synth-140",
    "text": "食指在头顶边上绕一圈，然后伸出拇指食指小指，手背朝上往前移，大拇指小拇指一扇一扇地动",
    "answer": "天鹅",
    "truth_sids": [
      4946
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 141,
    "id": "synth-141",
    "text": "两只手都伸食指，手心朝上，一前一后指着前头，一起往上挑两下",
    "answer": "挑衅",
    "truth_sids": [
      4989
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 142,
    "id": "synth-142",
    "text": "左手摊平，右手食指中指朝下站在手心上，然后猛地往上一蹦",
    "answer": "跳",
    "truth_sids": [
      4991
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 143,
    "id": "synth-143",
    "text": "大拇指食指捏个圆放在腰边，朝前送出去，一边送一边张开手心朝下",
    "answer": "投资、投入",
    "truth_sids": [
      5067
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 144,
    "id": "synth-144",
    "text": "右手摊平横在脑门前，然后左手摊平手心朝上，右手翘大拇指小拇指，小指尖顶着左手指尖往回撤",
    "answer": "退伍、复员",
    "truth_sids": [
      5123
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 145,
    "id": "synth-145",
    "text": "左手食指中指岔开朝前，右手两根手指弯着搭在上头，往前走着走着歪到一边去了",
    "answer": "脱轨、出轨",
    "truth_sids": [
      5141
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 146,
    "id": "synth-146",
    "text": "食指围着嘴巴画一圈，然后指尖贴在下嘴唇上停住",
    "answer": "唾液、口水",
    "truth_sids": [
      5150
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 147,
    "id": "synth-147",
    "text": "一只手握拳，从肩膀边上直直往头顶上举",
    "answer": "万岁",
    "truth_sids": [
      5202
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 148,
    "id": "synth-148",
    "text": "左手横伸中指无名指小拇指三根，右手食指竖着搭上去，拼成个王字",
    "answer": "王",
    "truth_sids": [
      5208
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 149,
    "id": "synth-149",
    "text": "两只手拇指食指都圈成圆，从两边凑到中间套在一块，然后一只手岔开食指中指，在脸前面转一圈",
    "answer": "微观",
    "truth_sids": [
      5235
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 150,
    "id": "synth-150",
    "text": "两只手都伸出大拇指食指小拇指，中间两根收着，手背朝外，从肩膀两边使劲往上举",
    "answer": "巍峨",
    "truth_sids": [
      5239
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 151,
    "id": "synth-151",
    "text": "两只手摊平，一个手心朝上一个朝下，同时一翻个，方向调了个儿",
    "answer": "违反、相反、反倒、反而、反差",
    "truth_sids": [
      5243
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 152,
    "id": "synth-152",
    "text": "一只手五指张开，在嘴唇上轮流点动，然后五个指头收拢捏成一撮",
    "answer": "维吾尔族",
    "truth_sids": [
      5251
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 153,
    "id": "synth-153",
    "text": "两只手竖着往外一推，然后一根食指横着一勾一勾往旁边挪，最后大拇指食指捏成个小圆",
    "answer": "卫生球、樟脑球、防虫丸",
    "truth_sids": [
      5267
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 154,
    "id": "synth-154",
    "text": "左手横伸，右手翘大拇指小拇指立着，小指尖点在左手指缝上，然后整个歪倒在左手上",
    "answer": "卧倒",
    "truth_sids": [
      5324
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 155,
    "id": "synth-155",
    "text": "两只手食指尖对碰一下，分开时五指都张开，然后一只手比L，平着转一下",
    "answer": "物理",
    "truth_sids": [
      5370
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 156,
    "id": "synth-156",
    "text": "指尖捏拢按一下脑门，然后两只手拇指食指捏成小环从两边往中间凑，最后两手摊平交叉搭一下，再向左右分开",
    "answer": "习近平",
    "truth_sids": [
      5418
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 157,
    "id": "synth-157",
    "text": "右手食指在左胳膊上来回划几下，然后两只手先贴着胸口，一起朝前上方送出去，手心翻朝上",
    "answer": "献血",
    "truth_sids": [
      5491
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 158,
    "id": "synth-158",
    "text": "一只手心朝下按两下，然后左手摊平，右手两根手指立在掌心上一歪一弯重复一次，最后用指尖按住左手腕",
    "answer": "小儿麻痹症",
    "truth_sids": [
      5544
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 159,
    "id": "synth-159",
    "text": "两只手的食指互相勾住，然后左手摊平，右手指尖捏拢，朝左手心按下去",
    "answer": "协定",
    "truth_sids": [
      5573
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 160,
    "id": "synth-160",
    "text": "两只手食指勾在一起，然后左手摊平，右手食指中指并着在左手心里转两圈",
    "answer": "协商",
    "truth_sids": [
      5575
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 161,
    "id": "synth-161",
    "text": "右手像捏着笔在左手心里划拉几下，然后两手握拳，右拳从上头敲一下左拳",
    "answer": "写作",
    "truth_sids": [
      5585
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 162,
    "id": "synth-162",
    "text": "食指中指岔开指着前面，凑在眼睛边上，两根指头轮流点动",
    "answer": "欣赏",
    "truth_sids": [
      5600
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 163,
    "id": "synth-163",
    "text": "右手竖大拇指，拇指头贴着左手背横着划过去，然后四根手指岔开贴在左边大臂上，最后手摊平横在脑门前",
    "answer": "新四军",
    "truth_sids": [
      5609
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 164,
    "id": "synth-164",
    "text": "两根食指竖在胸前你来我往地摆几下，然后一只手像捏毛笔，在空中连笔画拉几道",
    "answer": "行书",
    "truth_sids": [
      5638
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 165,
    "id": "synth-165",
    "text": "两只手张开手心朝下，手指头轮流点着慢慢往下飘，然后两手弯着放到耳朵上边，最后一只手心朝上往下一按",
    "answer": "雪",
    "truth_sids": [
      5720
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 166,
    "id": "synth-166",
    "text": "一根食指横在嘴前上下蹭蹭，然后左手横伸食指，右手像攥着个管子朝那根手指挤一挤",
    "answer": "牙膏",
    "truth_sids": [
      5746
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 167,
    "id": "synth-167",
    "text": "一只手虚握拳，屈着胳膊肘一下一下往上举，然后两只手都弯成抓握状，口朝上，指尖对指尖隔一拳远摆着",
    "answer": "哑铃",
    "truth_sids": [
      5750
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 168,
    "id": "synth-168",
    "text": "右手张开手心朝下，手指头点着点着挪到左手背上，然后四指并拢，顺着左手外边绕半圈",
    "answer": "沿岸、沿海",
    "truth_sids": [
      5772
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 169,
    "id": "synth-169",
    "text": "右拳从上敲一下左拳，然后竖起一根食指，再两只手弯着从两边往中间收，最后竖起食指中指岔开的两根",
    "answer": "一举两得",
    "truth_sids": [
      5866
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 170,
    "id": "synth-170",
    "text": "大拇指食指在胸前揪一下衣裳，然后左手弯成个开口朝上的兜，右手摊平盖在上头，再往上掀开",
    "answer": "衣箱",
    "truth_sids": [
      5882
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 171,
    "id": "synth-171",
    "text": "一只手翘大拇指小拇指放在下巴旁边，然后改成竖一根食指，贴在嘴唇边上",
    "answer": "姨母、姨妈",
    "truth_sids": [
      5896
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 172,
    "id": "synth-172",
    "text": "右手立着往左手背上一压，然后左手翻过来手心朝上，右手像捏笔在掌心里写几下",
    "answer": "遗书、遗嘱",
    "truth_sids": [
      5905
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 173,
    "id": "synth-173",
    "text": "左手摊平手心朝上，右手竖着从后上方划个弧拍到左手心里",
    "answer": "以来、从来",
    "truth_sids": [
      5916
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 174,
    "id": "synth-174",
    "text": "左手摊平，右手指尖捏拢朝左手心按一下，然后大拇指和中指对着捏两下",
    "answer": "印泥",
    "truth_sids": [
      5974
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 175,
    "id": "synth-175",
    "text": "左手摊平，右手指尖捏成一撮朝下，对着左手心直直戳按一下",
    "answer": "印章、印、章",
    "truth_sids": [
      5978
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 176,
    "id": "synth-176",
    "text": "大拇指食指搭个十字在鼻翼边转两下，然后两只手三根指头捏着，指尖对指尖，一边反着拧一边往两边拉",
    "answer": "油条",
    "truth_sids": [
      6034
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 177,
    "id": "synth-177",
    "text": "一只手立着，像波浪一样弯弯地摆过去，然后左手四根手指竖着岔开，右手食指横着托在指根下面，拼个业字",
    "answer": "渔业",
    "truth_sids": [
      6068
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 178,
    "id": "synth-178",
    "text": "两只手张开指头朝下，在脑袋前边一下一下快速往下抖",
    "answer": "雨",
    "truth_sids": [
      6075
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 179,
    "id": "synth-179",
    "text": "两只手拇指食指圈成大圆，从头顶上方一块儿往下扣到脑袋上",
    "answer": "冤枉、扣帽子",
    "truth_sids": [
      6103
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 180,
    "id": "synth-180",
    "text": "大拇指食指弯成个圈摆着，然后手竖起来，手心朝左，一顿一顿往左挪几下",
    "answer": "原则",
    "truth_sids": [
      6120
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 181,
    "id": "synth-181",
    "text": "两只手横伸食指，大拇指按在食指根上，一边往中间凑，大拇指一边顺着食指滑到指尖",
    "answer": "越……越……、逐渐、渐渐",
    "truth_sids": [
      6152
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 182,
    "id": "synth-182",
    "text": "一只手横着手心朝里，在下巴上从这边往那边抹一下",
    "answer": "早上、上午",
    "truth_sids": [
      6192
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 183,
    "id": "synth-183",
    "text": "左手摊平，右手大拇指中指捏着悬在上头，然后张开用中指往左手心上点一下",
    "answer": "沾、粘贴",
    "truth_sids": [
      6217
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 184,
    "id": "synth-184",
    "text": "食指围着脸转一圈，然后两只手拇指食指张成直角，放在脸蛋两边，一上一下交替动两下",
    "answer": "长相",
    "truth_sids": [
      6242
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 185,
    "id": "synth-185",
    "text": "两只手都伸拇指食指小拇指，两根食指尖在中间顶着，然后同时朝两边斜着往下分开",
    "answer": "帐篷",
    "truth_sids": [
      6247
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 186,
    "id": "synth-186",
    "text": "两只手指头弯着扒在胸口，一只上一只下，一下一下交替蹭",
    "answer": "着急、急躁、仓促",
    "truth_sids": [
      6255
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 187,
    "id": "synth-187",
    "text": "两只手弯着指头朝下，在头前边快速抖几下，停一停手收拢，然后又接着抖几下",
    "answer": "阵雨",
    "truth_sids": [
      6295
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 188,
    "id": "synth-188",
    "text": "先拍一下脑门，手斜着往前下移，变成只伸小拇指，然后左手弯成半圆，右拳用手腕在虎口上磕一下",
    "answer": "赈灾",
    "truth_sids": [
      6297
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 189,
    "id": "synth-189",
    "text": "右手虚握拳朝左手心上砸一下，然后两只手掌合在一起，再向左右翻开",
    "answer": "证书",
    "truth_sids": [
      6333
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 190,
    "id": "synth-190",
    "text": "伸出食指，在太阳穴上点两下",
    "answer": "知道、懂、明白",
    "truth_sids": [
      6357
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 191,
    "id": "synth-191",
    "text": "大拇指竖着贴在胸口，然后换成食指中指岔开，在脸前面绕一圈",
    "answer": "主观",
    "truth_sids": [
      6489
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 192,
    "id": "synth-192",
    "text": "右手窝着扣在左手背上，两只手一起朝前挪一下，然后左手不动，右手往后上方翻起来",
    "answer": "自卸车、翻斗车",
    "truth_sids": [
      6595
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 193,
    "id": "synth-193",
    "text": "食指竖着贴在左胸口，然后大拇指食指弯着在下巴上点一下，头也跟着一点",
    "answer": "自愿、甘愿",
    "truth_sids": [
      6602
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 194,
    "id": "synth-194",
    "text": "两只手弯着张开，手心相对，从两边高处往下往中间收，最后并到一块",
    "answer": "综合",
    "truth_sids": [
      6612
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 195,
    "id": "synth-195",
    "text": "两只手弯着从两边往中间合，然后右手拍一下左手心，抬起来竖个大拇指",
    "answer": "组成、构成",
    "truth_sids": [
      6631
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 196,
    "id": "synth-196",
    "text": "两只手都竖大拇指，一上一下交替动两下，然后一只手比个L摆着",
    "answer": "比例",
    "truth_sids": [
      316
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 197,
    "id": "synth-197",
    "text": "两只手都伸食指中指，同时在空中一左一右画出个折角",
    "answer": "标题、题目、书名号",
    "truth_sids": [
      393
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 198,
    "id": "synth-198",
    "text": "左手横立，右手食指先点一下左手外面，再点一下里面，然后换食指中指岔开，在左手上朝前走两下",
    "answer": "表里如一",
    "truth_sids": [
      407
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 199,
    "id": "synth-199",
    "text": "左手指头弯着朝上，右手摊平从上面往下压它一下",
    "answer": "憋屈",
    "truth_sids": [
      418
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 200,
    "id": "synth-200",
    "text": "指尖捏拢从嘴边朝前送出去同时张开，然后手捂住嘴，最后翘大拇指小拇指朝斜前方划出去",
    "answer": "不辞而别",
    "truth_sids": [
      497
    ],
    "dataset": "constructed500",
    "construction_batch": "initial200"
  },
  {
    "no": 201,
    "id": "synth-201",
    "text": "左手先竖拇指，右手弯着五指从左肩移到拇指背上，再把左手拇食指捏成圈，右手弯着食中指在圈口往外拨两下",
    "answer": "托养",
    "truth_sids": [
      5132
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 202,
    "id": "synth-202",
    "text": "一只手五指并拢，手心朝着脸，在鼻子前面左右扇几下",
    "answer": "臭",
    "truth_sids": [
      863
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 203,
    "id": "synth-203",
    "text": "两只手松松握拳，一只靠着肩膀，另一只在胸前低一点，身体稍微往前倾",
    "answer": "背、包袱",
    "truth_sids": [
      268
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 204,
    "id": "synth-204",
    "text": "一只手横着放，手心贴在胃的位置，再往身前移开一点",
    "answer": "饱",
    "truth_sids": [
      206
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 205,
    "id": "synth-205",
    "text": "左手摊开手心向上，右手并拢侧着立在左手腕上，顺着左小臂往上臂方向移",
    "answer": "进步",
    "truth_sids": [
      2766
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 206,
    "id": "synth-206",
    "text": "左手握拳手背朝外，右手拇指食指小指竖起，把手背贴在左手虎口上",
    "answer": "岗位",
    "truth_sids": [
      1788
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 207,
    "id": "synth-207",
    "text": "一只手食指中指分开竖起，手心从外面翻向自己，再把拇食指捏住，指尖朝上往下晃两下",
    "answer": "化简、简化",
    "truth_sids": [
      2284
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 208,
    "id": "synth-208",
    "text": "左手拇食指捏个圈，右手食指碰一下左拇指背，两只手一起往旁边移，再碰一下",
    "answer": "QQ",
    "truth_sids": [
      6697
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 209,
    "id": "synth-209",
    "text": "先把拇指食指中指撮起来放在嘴边，嘴动几下，再把左手食中指横放，右手食指竖着搭上去",
    "answer": "饼干",
    "truth_sids": [
      443
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 210,
    "id": "synth-210",
    "text": "右手拇食指捏圈往旁边快速一划，再把两只手微微弯着，一上一下手心相对往外移，最后右手捏圈贴左胸",
    "answer": "速递员、快递员",
    "truth_sids": [
      4785
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 211,
    "id": "synth-211",
    "text": "一只手伸出拇指和小指往自己这边移，再把双手食中指分开微弯，指尖相对，往两边斜下方划弧",
    "answer": "归侨",
    "truth_sids": [
      2020
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 212,
    "id": "synth-212",
    "text": "两根食指朝斜下方放在肚子前，从中间往两边上方划开，再把两手拇食指捏圈停在肚子两侧",
    "answer": "卵巢",
    "truth_sids": [
      3379
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 213,
    "id": "synth-213",
    "text": "左手食指竖着，右手食指横贴在左食指上，上下轻轻动几下",
    "answer": "浓度",
    "truth_sids": [
      3802
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 214,
    "id": "synth-214",
    "text": "左手只伸拇指和小指，手背朝外，右手食指先点左拇指尖，再点左小指尖",
    "answer": "始终",
    "truth_sids": [
      4562
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 215,
    "id": "synth-215",
    "text": "两只手横着伸开，一上一下手心相对，中间留点空，一起往旁边平移一下",
    "answer": "运输",
    "truth_sids": [
      6167
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 216,
    "id": "synth-216",
    "text": "一根食指在空中先横划再折向下，末尾往上钩一下，然后把食指横过来，手背朝外",
    "answer": "万一",
    "truth_sids": [
      5203
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 217,
    "id": "synth-217",
    "text": "双手侧着立起，手心相对往一边顿着移几下，再一手食中指叠着伸出，最后双手竖起，四根手指往下弯一下",
    "answer": "理事会",
    "truth_sids": [
      3176
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 218,
    "id": "synth-218",
    "text": "两只手在身体两边横着立起来，手心朝外，一起前后扇几下",
    "answer": "翅膀",
    "truth_sids": [
      823
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 219,
    "id": "synth-219",
    "text": "两只手食指弯成钩，虎口朝上，指尖相对，边往中间靠边转手腕，最后交叉搭在一起",
    "answer": "打坐、坐禅",
    "truth_sids": [
      1038
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 220,
    "id": "synth-220",
    "text": "食指点左胸两下，接着双拳在胸前前后轮流转两下，再右拳往左拳上砸一下，最后右手并拢指向左手竖着的拇指",
    "answer": "以身作则",
    "truth_sids": [
      5920
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 221,
    "id": "synth-221",
    "text": "右手四根手指张开朝下，手背朝外，左手食指横着放进右手的指缝之间",
    "answer": "洲",
    "truth_sids": [
      6472
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 222,
    "id": "synth-222",
    "text": "左手五指弯成半圆，虎口朝上，右手拇食指捏住，在虎口上方来回捻着上下动",
    "answer": "针灸",
    "truth_sids": [
      6277
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 223,
    "id": "synth-223",
    "text": "左手握拳弯起胳膊，右手张开五指，手背贴左肘里面往外移，边移边撮拢，再用食指在左臂上上下划几下",
    "answer": "抽血",
    "truth_sids": [
      851
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 224,
    "id": "synth-224",
    "text": "一根食指竖着，手腕边转边从肩前往头旁边上方移",
    "answer": "活泼、活、生命、寿命",
    "truth_sids": [
      2385
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 225,
    "id": "synth-225",
    "text": "先用食指朝下在身前划个大圈，再把左手横着立起，右手摸一下左手背",
    "answer": "局面",
    "truth_sids": [
      2854
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 226,
    "id": "synth-226",
    "text": "两根食指先竖起，从两边往中间靠一点，再把左手摊平手背朝上，右手从上面划着弧拍一下左手背",
    "answer": "对手",
    "truth_sids": [
      1416
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 227,
    "id": "synth-227",
    "text": "一只手手指微弯朝下，把手腕贴在前额，再握起拳伸出拇指，贴到胸前",
    "answer": "君主",
    "truth_sids": [
      2908
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 228,
    "id": "synth-228",
    "text": "双手张开五指，手心向下，在身前一上一下平放，一起往自己这边移",
    "answer": "退却、撤退",
    "truth_sids": [
      5121
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 229,
    "id": "synth-229",
    "text": "左手食指竖着，右手五指微弯放在左食指尖上，再往外上方移，五指轮流动，嘴同时吹气",
    "answer": "蒲公英",
    "truth_sids": [
      3998
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 230,
    "id": "synth-230",
    "text": "先把一只手拇指和小指尖捏在一起，再变成横掌，手心朝下，从肚子前面往下巴处抬",
    "answer": "小满",
    "truth_sids": [
      5549
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 231,
    "id": "synth-231",
    "text": "一只手伸出拇指和食指成L形，拇指尖抵住左胸，再换成食指中指叠在一起朝前伸",
    "answer": "理事",
    "truth_sids": [
      3175
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 232,
    "id": "synth-232",
    "text": "两只手放在身体两边，手腕垂下来，手指朝下，手心相对，一起从后面往前推",
    "answer": "巴士",
    "truth_sids": [
      100
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 233,
    "id": "synth-233",
    "text": "一只手拇指伸出，弯着的四指指背贴脸颊，再把左手弯成半圆，右手指尖朝下从左虎口处边转边往上撮拢",
    "answer": "冰淇淋",
    "truth_sids": [
      437
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 234,
    "id": "synth-234",
    "text": "双手五指并拢竖起，手心朝外，从左右两边往中间靠，碰在一起",
    "answer": "闭幕、闭合、关",
    "truth_sids": [
      338
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 235,
    "id": "synth-235",
    "text": "左手竖着伸开，手心朝右，右手五指捏成个小球，把指尖抵在左手心上",
    "answer": "瘤",
    "truth_sids": [
      3316
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 236,
    "id": "synth-236",
    "text": "一只手中指无名指小指并拢横伸，指尖朝着耳朵，往耳边点一下",
    "answer": "闻名、驰名、有名、名声",
    "truth_sids": [
      5306
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 237,
    "id": "synth-237",
    "text": "先双手握拳弯着胳膊，在胸前抖几下，再把两手拇指食指张开，指尖相接围出一个轮廓",
    "answer": "寒心",
    "truth_sids": [
      2123
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 238,
    "id": "synth-238",
    "text": "一只手五指微弯朝上，边转手腕边收起四根手指，留下大拇指竖起来",
    "answer": "好转",
    "truth_sids": [
      2139
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 239,
    "id": "synth-239",
    "text": "一根食指朝前面伸，往外点两下",
    "answer": "那里",
    "truth_sids": [
      3683
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 240,
    "id": "synth-240",
    "text": "双手并拢横伸，手心都朝上，一上一下隔开，一起往下沉一下",
    "answer": "重、沉重",
    "truth_sids": [
      6460
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 241,
    "id": "synth-241",
    "text": "左手横放手背朝上，右手并拢轻轻捋一下左手背，再把右手捏成拿笔的样子，在空中往下划着写",
    "answer": "毛笔",
    "truth_sids": [
      3468
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 242,
    "id": "synth-242",
    "text": "两根食指一前一后竖着，前面的往前移，再一手碰下额头，接着竖掌左右晃，最后双手边向两侧移边把五指撮拢",
    "answer": "永垂不朽",
    "truth_sids": [
      6002
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 243,
    "id": "synth-243",
    "text": "左手摊平手心朝上，托着右手竖起的拇指往上抬，再双手握拳，食指中指无名指小指依次伸开，指尖朝中间",
    "answer": "守则",
    "truth_sids": [
      4630
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 244,
    "id": "synth-244",
    "text": "双手五指微弯放在肩膀一侧，手心斜着相对，上下晃两下，再右手拇食指捏住放到嘴前，嘴做吸吮动作",
    "answer": "椰汁",
    "truth_sids": [
      5840
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 245,
    "id": "synth-245",
    "text": "左手并拢横放，手背朝上，右手竖起拇指，在左手背上从左往右划出去",
    "answer": "新",
    "truth_sids": [
      5601
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 246,
    "id": "synth-246",
    "text": "左手竖掌朝外，右手食指竖着贴在左手心，顺着手心往下滑",
    "answer": "降、回落",
    "truth_sids": [
      2619
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 247,
    "id": "synth-247",
    "text": "两根食指先斜着搭在一起，再左手中指无名指小指横伸，右食指沿左中指尖往下划，接着双食指交叉换前后，最后右手弯着食中指点左掌心",
    "answer": "人称代词",
    "truth_sids": [
      4241
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 248,
    "id": "synth-248",
    "text": "一只手食指中指小指横着伸出，无名指收起，再把四根手指并拢竖起来，拇指弯在手心前面",
    "answer": "支部",
    "truth_sids": [
      6347
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 249,
    "id": "synth-249",
    "text": "双手中指无名指小指并拢伸出，指尖斜着相抵，拇食指弯着，虎口朝上，两手一起顺时针转一圈",
    "answer": "群众",
    "truth_sids": [
      4224
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 250,
    "id": "synth-250",
    "text": "双手伸开，手心向上，在手腕处交叉，往下颠两下，再用右手食指在左胳膊上上下划几下",
    "answer": "贫血",
    "truth_sids": [
      3942
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 251,
    "id": "synth-251",
    "text": "左手小指横着伸出来，右手摊平手心朝下，往左小指尖上拍一下",
    "answer": "差",
    "truth_sids": [
      649
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 252,
    "id": "synth-252",
    "text": "双手摊开手心朝上，从外面往自己这边收，同时握起拳，再把两只手竖起来，沿弧线往前移，手心从外翻向里",
    "answer": "收复",
    "truth_sids": [
      4601
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 253,
    "id": "synth-253",
    "text": "双手并拢侧立，指尖朝下，往两边大大分开，再一手比个L形，最后右手弯着食中指，在左拳手背上敲两下",
    "answer": "大理石",
    "truth_sids": [
      1048
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 254,
    "id": "synth-254",
    "text": "左手拇指和小指竖起，右手并拢微弯，横着盖在这两根手指上",
    "answer": "墓葬、土葬、坟墓",
    "truth_sids": [
      3675
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 255,
    "id": "synth-255",
    "text": "左手平伸，右手伸食指，拇指按在食指根，右手手背朝下往左掌心砸一下",
    "answer": "摘要",
    "truth_sids": [
      6212
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 256,
    "id": "synth-256",
    "text": "先一根食指朝下指，再双手松松握拳，虎口朝上，猛地往上弹，同时张开五指",
    "answer": "地雷",
    "truth_sids": [
      1199
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 257,
    "id": "synth-257",
    "text": "两只手摊平，一上一下手心相对，交替着转两下小圈",
    "answer": "元宵、汤圆",
    "truth_sids": [
      6109
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 258,
    "id": "synth-258",
    "text": "一只手五指伸开，横着立在胸前，手心向里，五根手指轮流动几下",
    "answer": "随时",
    "truth_sids": [
      4802
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 259,
    "id": "synth-259",
    "text": "一只手伸食指指着喉咙，手停在那里，头往下点几次",
    "answer": "咳嗽",
    "truth_sids": [
      2985
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 260,
    "id": "synth-260",
    "text": "一只手食指中指稍微分开竖起，手背朝外，放在嘴边停住",
    "answer": "香烟、吸烟",
    "truth_sids": [
      5506
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 261,
    "id": "synth-261",
    "text": "左手手心向上微微弯着，右手食指在左掌心上，边弯曲边往前移",
    "answer": "卷叶虫",
    "truth_sids": [
      2882
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 262,
    "id": "synth-262",
    "text": "右手食指中指并着横伸，指尖先碰左胸，再碰右胸",
    "answer": "北京、京",
    "truth_sids": [
      276
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 263,
    "id": "synth-263",
    "text": "右手食指竖着贴左胸，再把双手握拳弯在胸前，一起用力往下顿一下",
    "answer": "自强",
    "truth_sids": [
      6587
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 264,
    "id": "synth-264",
    "text": "先一只手摊平，在肚子前往下按，再把左胳膊竖起握拳，右手手心朝下碰一下左肘",
    "answer": "低档",
    "truth_sids": [
      1179
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 265,
    "id": "synth-265",
    "text": "左手竖起微弯，手心朝右，右手张开五指，从旁边边转手腕边往左手心移，到那里把指尖撮起来抵住",
    "answer": "属于",
    "truth_sids": [
      4674
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 266,
    "id": "synth-266",
    "text": "双手握拳弯着胳膊，往下用力顿一下，再一只手食指横放在嘴前，前后转两下",
    "answer": "强调",
    "truth_sids": [
      4100
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 267,
    "id": "synth-267",
    "text": "双手竖在头两边，四根手指一起弯一下，再伸出两根食指横放嘴前，前后交替转两下",
    "answer": "会谈",
    "truth_sids": [
      2366
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 268,
    "id": "synth-268",
    "text": "两只手松松握着，放在腰两侧，虎口朝前，一起往前转几下",
    "answer": "轮椅",
    "truth_sids": [
      3388
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 269,
    "id": "synth-269",
    "text": "双手伸拇指食指小指，手背朝上，左手在下，右手叠在上面一顿一顿往上移，再一只手摊平从胸前往下按",
    "answer": "延安",
    "truth_sids": [
      5760
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 270,
    "id": "synth-270",
    "text": "一只手竖起几根手指，另一只手横搭在上面，摆成有横有竖的小方格，停住不动",
    "answer": "田",
    "truth_sids": [
      4962
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 271,
    "id": "synth-271",
    "text": "一只手五指撮起来，指尖朝下，沿着头顶绕一圈，到头右边时把五指张开",
    "answer": "蒙古族",
    "truth_sids": [
      3535
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 272,
    "id": "synth-272",
    "text": "左手平伸手背朝上，右手五指弯成爪子，指尖在左手背上点几下",
    "answer": "粗糙",
    "truth_sids": [
      988
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 273,
    "id": "synth-273",
    "text": "右手握拳往左胳膊肘窝捶一下，再把双手拇指和食指张开，在胸前让指尖相接围个轮廓",
    "answer": "操心、费心、累心",
    "truth_sids": [
      597
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 274,
    "id": "synth-274",
    "text": "一只手食指中指并拢微弯，先朝着眼睛，从眼前往外点两下",
    "answer": "看望",
    "truth_sids": [
      2945
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 275,
    "id": "synth-275",
    "text": "双手拇指和食指微微张开，指尖相对，放在肚子中间，再往左右两边拉开",
    "answer": "腰带",
    "truth_sids": [
      5817
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 276,
    "id": "synth-276",
    "text": "一只手握成拳，把突出的拇指尖抵一下前额，再摊平手掌朝下按一下",
    "answer": "孙子",
    "truth_sids": [
      4808
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 277,
    "id": "synth-277",
    "text": "右手五指微弯，往左边划着弧握成拳，再张开拇食指，从后面往下套在左手竖起的拇指上",
    "answer": "权限",
    "truth_sids": [
      4210
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 278,
    "id": "synth-278",
    "text": "左手手背朝上横放，右食指从左小指外侧往上伸，再一手拇食指捏圈快速横划，最后两根食指勾住，从左下移向右上再松开",
    "answer": "特快专递",
    "truth_sids": [
      4898
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 279,
    "id": "synth-279",
    "text": "两根食指竖着，手背朝自己，上下交替动几下，再一只手并拢横立，手背朝外，往一边曲曲折折地移",
    "answer": "草鱼",
    "truth_sids": [
      608
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 280,
    "id": "synth-280",
    "text": "两根食指在身前竖着，左右相对隔开大约三十厘米，停在那里",
    "answer": "尺、一尺",
    "truth_sids": [
      814
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 281,
    "id": "synth-281",
    "text": "双手张开，一横一竖搭出方格，右手往下移，再把左手摊开，右手捏成拿笔的样子在左掌心写几下",
    "answer": "填表",
    "truth_sids": [
      4971
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 282,
    "id": "synth-282",
    "text": "两只手横伸，右手背往左手心拍一下再移出去，然后一只手拇指伸出，弯着四指，把指背贴脸颊往下划",
    "answer": "畅销",
    "truth_sids": [
      704
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 283,
    "id": "synth-283",
    "text": "左手摊开，右手伸拇指和小指，把小指抵住左掌心再往前移，接着一手食中指分开朝前，翻一下手腕",
    "answer": "返修",
    "truth_sids": [
      1558
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 284,
    "id": "synth-284",
    "text": "一只手伸拇指食指小指，手背朝上，从低处斜着往前上方移，再变成平掌，手心向下横放前额",
    "answer": "空军",
    "truth_sids": [
      3022
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 285,
    "id": "synth-285",
    "text": "左手张开虎口朝上，右手五指并拢朝下插进去，再两只手各捏住拇指和中指，指尖朝下抖几下",
    "answer": "信纸",
    "truth_sids": [
      5625
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 286,
    "id": "synth-286",
    "text": "双手五指撮起来朝上，指背相抵，贴着一起左右来回移两下",
    "answer": "拥挤",
    "truth_sids": [
      6000
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 287,
    "id": "synth-287",
    "text": "双手并拢侧着立起，手心相对，隔得较窄，往前弯弯曲曲地移，再伸出拇指食指中指，把手腕交叉搭起来",
    "answer": "河北",
    "truth_sids": [
      2160
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 288,
    "id": "synth-288",
    "text": "双手五指张开平伸，指尖朝相反方向，一前一后错开，来回交错着移几下",
    "answer": "川流不息",
    "truth_sids": [
      905
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 289,
    "id": "synth-289",
    "text": "先用一只手并拢拍一下脖颈，再两只手握拳一上一下叠着，轮流往上移",
    "answer": "颈椎",
    "truth_sids": [
      2807
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 290,
    "id": "synth-290",
    "text": "双手虚握，虎口朝上，从中间往两边分开，同时张开五指，再一手伸出食中指分开，手背朝上，在脸前转一圈",
    "answer": "发展观",
    "truth_sids": [
      1503
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 291,
    "id": "synth-291",
    "text": "一只手食指先指一下眼睛，再把拇食指捏住，边往前斜着移边把两指弹开",
    "answer": "看不起",
    "truth_sids": [
      2942
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 292,
    "id": "synth-292",
    "text": "左手横放，手背稍微拱起来，右手五指伸开，手心朝右，在左手背上斜着摸两下",
    "answer": "马达加斯加",
    "truth_sids": [
      3420
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 293,
    "id": "synth-293",
    "text": "一只手先碰一下前额，再把左手摊开朝上，右手捏成拿笔的样子在左掌心写几下",
    "answer": "记录、纪录",
    "truth_sids": [
      2468
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 294,
    "id": "synth-294",
    "text": "右拳往左拳上砸两下，再把左手弯成半圆，虎口向上，右拳拳心朝前，移进虎口后往下垂",
    "answer": "辞职",
    "truth_sids": [
      956
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 295,
    "id": "synth-295",
    "text": "一只手五指分开微弯，指尖贴在下巴处，左右轻轻动几下",
    "answer": "亲属、亲戚、戚",
    "truth_sids": [
      4129
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 296,
    "id": "synth-296",
    "text": "两只手五指并拢横放，手心朝脸，一只在额前一只在口鼻前，从两边往中间移，只把眼睛露出来",
    "answer": "摩洛哥",
    "truth_sids": [
      3631
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 297,
    "id": "synth-297",
    "text": "双手横伸手心向上，轮流在对侧上臂划一下，再伸出两根食指，斜着把指尖搭在一起",
    "answer": "残疾人",
    "truth_sids": [
      583
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 298,
    "id": "synth-298",
    "text": "双手握拳弯着胳膊，在胸前前后交替转两下，再双手食指朝前碰一下，往两边分开，同时张开五指",
    "answer": "动物",
    "truth_sids": [
      1342
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 299,
    "id": "synth-299",
    "text": "手指先碰一下下巴一侧，再伸出食指，竖着贴在嘴唇上",
    "answer": "姑母、姑妈",
    "truth_sids": [
      1927
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 300,
    "id": "synth-300",
    "text": "右手横着放在左掌心往前移一下，再把两只手五指弯起来，四指关节交错相抵，一起往下转一下",
    "answer": "打印机",
    "truth_sids": [
      1034
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 301,
    "id": "synth-301",
    "text": "两只手都伸拇指食指中指，食中指并拢，横着相搭，右手中指沿左食指蹭两下",
    "answer": "金、金属",
    "truth_sids": [
      2747
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 302,
    "id": "synth-302",
    "text": "一只手先捏成拿笔的样子写几下，再把左手中指无名指小指横伸分开，右食指从左中指尖往下划",
    "answer": "笔名",
    "truth_sids": [
      326
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 303,
    "id": "synth-303",
    "text": "左手平伸手心朝上，右手三根指尖按左手腕，再双手伸出拇指和小指，轮流往肩膀后面转",
    "answer": "病史",
    "truth_sids": [
      453
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 304,
    "id": "synth-304",
    "text": "左手虚握手背朝上，右手五指弯着朝上，在左手下方上下动几下，再把双手摊平朝下，从中间往两边移后往下折",
    "answer": "烤箱",
    "truth_sids": [
      2969
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 305,
    "id": "synth-305",
    "text": "一只手五指弯着捏成圆圈，虎口朝里，整只手左右晃几下",
    "answer": "没有、无",
    "truth_sids": [
      3497
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 306,
    "id": "synth-306",
    "text": "左手竖拇指，右手食指抵在左无名指根，右拇指中指捏住再不停开合，两手一起往上移",
    "answer": "激励、鞭策",
    "truth_sids": [
      2429
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 307,
    "id": "synth-307",
    "text": "一只手握拳，拳心朝着太阳穴，在那里轻轻敲两下",
    "answer": "困难、艰难、伤脑筋",
    "truth_sids": [
      3084
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 308,
    "id": "synth-308",
    "text": "右手平伸，手背拱起，左手弯着五指往右手背点几下，再摊开左手朝上，右手放在左掌心上往前跳着移",
    "answer": "蟾蜍、癞蛤蟆",
    "truth_sids": [
      667
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 309,
    "id": "synth-309",
    "text": "左手拇指竖起、食指横伸，手背朝外，右手食指在左手伸出的两根指头上依次点一下",
    "answer": "先后",
    "truth_sids": [
      5471
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 310,
    "id": "synth-310",
    "text": "一只手先横着顺时针转一圈，再双掌斜着把指尖搭在一起，最后一手五指撮拢朝上，边上移边张开",
    "answer": "国籍",
    "truth_sids": [
      2053
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 311,
    "id": "synth-311",
    "text": "两根食指一上一下，指尖相对，交替转两圈，再一手伸出拇指食指小指，手背朝上，斜着往前上方移",
    "answer": "转机",
    "truth_sids": [
      6531
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 312,
    "id": "synth-312",
    "text": "右手食指从喉咙处经过肩胸斜划到右腰，再把左手横着立起，右手竖掌朝外，沿左手心绕一圈",
    "answer": "大陆",
    "truth_sids": [
      1050
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 313,
    "id": "synth-313",
    "text": "右手捏成拿笔的样子在左掌心写几下，再一只手碰一下前额，最后双手心贴在一起，往左右划着弧打开",
    "answer": "笔记本",
    "truth_sids": [
      323
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 314,
    "id": "synth-314",
    "text": "左手摊开，右手从上面划着弧往左掌心拍一下，再把左拇食指捏圈，虎口朝上，右食指往左拇指敲一下",
    "answer": "税款",
    "truth_sids": [
      4728
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 315,
    "id": "synth-315",
    "text": "双手伸拇指和小指，轮流往肩后转，再把左手摊开朝上，右手竖起来，从后上方划着弧往左手掌上拍",
    "answer": "历来",
    "truth_sids": [
      3187
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 316,
    "id": "synth-316",
    "text": "左手摊开朝上，右手朝下在左手上方从左往右捋两下，再把两根食指尖碰一下，往两边分开，同时张开五指",
    "answer": "宠物",
    "truth_sids": [
      843
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 317,
    "id": "synth-317",
    "text": "左手横着张开五指，手心向里，右拇食中指捏一下左拇指，往下甩开五指，再把两根食指竖起，从左右交叉换位置",
    "answer": "撤换",
    "truth_sids": [
      747
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 318,
    "id": "synth-318",
    "text": "两只手竖在脸旁边，手心斜着朝外，四根手指并拢，一起弯两下",
    "answer": "开会、会议",
    "truth_sids": [
      2926
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 319,
    "id": "synth-319",
    "text": "一只手虚握放在上面，虎口朝下，另一只手五指并拢放在下面，两手一起往下顿一下，再往一侧翻过去",
    "answer": "铁锹、铁锨",
    "truth_sids": [
      5008
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 320,
    "id": "synth-320",
    "text": "两只手在胸两侧横着立起，手心相对，往下移时四根手指收进掌心，留下拇指，最后往下顿一下",
    "answer": "健康、康",
    "truth_sids": [
      2591
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 321,
    "id": "synth-321",
    "text": "左手侧立，右手虚握，虎口贴向左掌心，再把双手伸开，手心朝外，斜着往外按一下",
    "answer": "补助",
    "truth_sids": [
      491
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 322,
    "id": "synth-322",
    "text": "左手握拳，右手只伸拇指和小指，用小指在左手背上点几下",
    "answer": "旅游、旅行、游览",
    "truth_sids": [
      3372
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 323,
    "id": "synth-323",
    "text": "左手横放手背朝上，右手食指从左小指外侧往上伸，再一只手五指张开竖在嘴唇前，手心向内，五指交替动",
    "answer": "特色",
    "truth_sids": [
      4900
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 324,
    "id": "synth-324",
    "text": "两只手松松握拳，虎口朝上，一起往下移，同时把五指张开",
    "answer": "放、放弃、舍弃",
    "truth_sids": [
      1587
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 325,
    "id": "synth-325",
    "text": "两只手五指并拢横伸，手背朝上，一只放在头前一只放在脸前，一起往前移两下",
    "answer": "广告",
    "truth_sids": [
      2014
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 326,
    "id": "synth-326",
    "text": "先一只手捂住鼻子，脸上带着笑，再把左手拇指小指伸开，右手侧立，在左手后面左右扇几下",
    "answer": "嘲弄、戏弄",
    "truth_sids": [
      728
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 327,
    "id": "synth-327",
    "text": "两只手五指撮拢朝上，边往上移边张开，再握起双拳弯在胸前，前后交替转两下",
    "answer": "发动",
    "truth_sids": [
      1484
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 328,
    "id": "synth-328",
    "text": "左手斜着立在面前，右手食指中指分开对着左掌，从左往右再从上往下移，最后双手并拢斜立，把指尖搭在一起",
    "answer": "阅览室",
    "truth_sids": [
      6150
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 329,
    "id": "synth-329",
    "text": "一只手五指并拢竖在眼前，手心朝自己，再往下翻手腕，把指尖翻到朝下",
    "answer": "文盲",
    "truth_sids": [
      5296
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 330,
    "id": "synth-330",
    "text": "一只手竖掌朝外左右摆几下，再左手食中指横伸，右食指竖着搭上去往下移一下，最后一手拇中指捏住慢慢张开",
    "answer": "不干胶",
    "truth_sids": [
      500
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 331,
    "id": "synth-331",
    "text": "两只手五指并拢，交叉贴在胸前，再把手分开竖起来，手心左右相对",
    "answer": "假期",
    "truth_sids": [
      2540
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 332,
    "id": "synth-332",
    "text": "两只手食指中指并拢朝前，从高处一起弯弯曲曲地往下移",
    "answer": "国际",
    "truth_sids": [
      2055
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 333,
    "id": "synth-333",
    "text": "一只手伸拇指食指小指，手背朝外，再改成拇食指捏住，放到嘴边，脸上露出尝到酸味的表情",
    "answer": "山楂、红果儿、山里红",
    "truth_sids": [
      4378
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 334,
    "id": "synth-334",
    "text": "两手握拳弯着胳膊，在胸前抖几下，再把手掌伸开，交叉贴到胸口上",
    "answer": "寒假",
    "truth_sids": [
      2119
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 335,
    "id": "synth-335",
    "text": "一只手伸出拇指和小指，拇指尖贴太阳穴，再伸出两根食指斜着相对，一起往斜下方移",
    "answer": "不屈不挠",
    "truth_sids": [
      515
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 336,
    "id": "synth-336",
    "text": "两手拇指食指张开，虎口朝里，右拇指从上面往下落在左食指上",
    "answer": "倍",
    "truth_sids": [
      288
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 337,
    "id": "synth-337",
    "text": "两只手摊平手心朝上，前后交替移两下，再把两手食中指微弯伸出，指尖相对，往中间靠",
    "answer": "接见",
    "truth_sids": [
      2692
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 338,
    "id": "synth-338",
    "text": "左手张开五指，手心朝自己，右手拇中指捏住，用中指弹一下左中指，再一手食中指分开竖起，手心从外翻向里",
    "answer": "删改",
    "truth_sids": [
      4380
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 339,
    "id": "synth-339",
    "text": "双手并拢横立，手心相对，边往下移边相碰，再把两手拇食中指捏起来朝下，上下交替动两下",
    "answer": "校对",
    "truth_sids": [
      2668
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 340,
    "id": "synth-340",
    "text": "左手伸拇指，右手横掌朝下用力压，再把左手横着立起，手心朝自己，右手小指朝前插进左手指缝",
    "answer": "迫害、坑害",
    "truth_sids": [
      3981
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 341,
    "id": "synth-341",
    "text": "左手食指中指横着伸出，右食指竖着搭在两根横指上，再用食指在空中先写一横，接着往左下划一撇",
    "answer": "工厂",
    "truth_sids": [
      1845
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 342,
    "id": "synth-342",
    "text": "左手伸出拇指和小指，右手食指中指并拢朝下，在左手掌面上划两下",
    "answer": "手术",
    "truth_sids": [
      4621
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 343,
    "id": "synth-343",
    "text": "左手竖着伸开，手心朝外，右手食指中指弯起来，指尖朝着左掌心点一下",
    "answer": "数词、量词",
    "truth_sids": [
      4687
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 344,
    "id": "synth-344",
    "text": "双手拇指食指张开，指尖相对，从中间往两边上方划弧，边划边捏住，再一只手五指撮起来朝上后张开",
    "answer": "月季花",
    "truth_sids": [
      6141
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 345,
    "id": "synth-345",
    "text": "左手横放在头顶，掌心向下，右手中指无名指小指分开竖起，手心朝外，从左手指尖那里往下移",
    "answer": "博士",
    "truth_sids": [
      480
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 346,
    "id": "synth-346",
    "text": "一只手食指先点一下太阳穴，再握成拳，虎口朝后上方，停一下",
    "answer": "意志",
    "truth_sids": [
      5940
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 347,
    "id": "synth-347",
    "text": "先用右手食指朝下点一下，再两手张开五指，手心朝下，边交替动手指边往左前方移",
    "answer": "下游",
    "truth_sids": [
      5462
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 348,
    "id": "synth-348",
    "text": "左手横伸手背朝上，右手五指撮起来朝上，放在左手背上，一张一合做两下",
    "answer": "宝石",
    "truth_sids": [
      209
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 349,
    "id": "synth-349",
    "text": "左手拇食指捏圈，虎口朝上，右手伸拇指食指中指，指尖朝下，在左手圆圈前后两边各划一下",
    "answer": "陕西、陕",
    "truth_sids": [
      4386
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 350,
    "id": "synth-350",
    "text": "双手在身前松松握着，左右来回转，再用右手拇指和食指搭成十字，放在鼻翼旁转两下",
    "answer": "汽油",
    "truth_sids": [
      4053
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 351,
    "id": "synth-351",
    "text": "先用一根食指指着脸颊，再把五指撮起来朝上，轻轻往上抬，同时张开五指",
    "answer": "甜菜",
    "truth_sids": [
      4967
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 352,
    "id": "synth-352",
    "text": "一只手拇食指捏个小圆圈，贴在耳朵后面不动",
    "answer": "人工耳蜗",
    "truth_sids": [
      4243
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 353,
    "id": "synth-353",
    "text": "双手拇指食指在身前搭在一起，虎口朝外，再把右手划着弧移到右腰边，指尖朝下",
    "answer": "贪污",
    "truth_sids": [
      4850
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 354,
    "id": "synth-354",
    "text": "一只手五指弯成爪子，手心朝外，指尖弯两下，再五指并拢横伸，手心朝下，从胸前一侧划大弧到另一侧",
    "answer": "白皑皑、白茫茫",
    "truth_sids": [
      118
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 355,
    "id": "synth-355",
    "text": "先用伸出的食指中指碰嘴唇，再五指并拢拱起手背放在头顶，最后拇食指张开对着嘴，边往前下方移边撮起来",
    "answer": "丹顶鹤",
    "truth_sids": [
      1092
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 356,
    "id": "synth-356",
    "text": "双手伸出小指朝前，往前上方移一下，再五指弯曲，让指尖相抵，一起前后晃几下",
    "answer": "反恐",
    "truth_sids": [
      1544
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 357,
    "id": "synth-357",
    "text": "右拳先把左拳顶向左上方，再把两手五指微弯朝上，上下交替跳动，接着两手轮流往上叠，最后张开拇食指，虎口朝上",
    "answer": "耐火砖",
    "truth_sids": [
      3693
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 358,
    "id": "synth-358",
    "text": "左手食指竖着微弯，右手拇食指捏住，在左食指旁往斜上方提一下，换个位置再提一下",
    "answer": "麦子、小麦、麦",
    "truth_sids": [
      3442
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 359,
    "id": "synth-359",
    "text": "双手张开五指朝下，一前一后一高一低，大幅起伏着往前移，再把双掌竖起朝外推一下",
    "answer": "防洪、防汛",
    "truth_sids": [
      1577
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 360,
    "id": "synth-360",
    "text": "左手摊开朝上，右手往左掌心拍一下，再离开左手往上移，同时竖起拇指",
    "answer": "成功、成效、成就",
    "truth_sids": [
      774
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 361,
    "id": "synth-361",
    "text": "左手侧着立起，右手虚握，虎口贴住左掌心，再把左拇食指捏圈朝上，右手拇食中指撮起来朝下插进圈里",
    "answer": "补种",
    "truth_sids": [
      490
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 362,
    "id": "synth-362",
    "text": "右手食指在左上臂处上下划几下，再换成捏握的手势，在左上臂上捏几下",
    "answer": "血压",
    "truth_sids": [
      5728
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 363,
    "id": "synth-363",
    "text": "一只手食指横着伸，手腕带着往下甩一下",
    "answer": "不行、不能",
    "truth_sids": [
      525
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 364,
    "id": "synth-364",
    "text": "两只手张开竖在脸两侧，手心朝外，往脸前靠，在口鼻前交叉起来",
    "answer": "掩盖、遮掩",
    "truth_sids": [
      5780
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 365,
    "id": "synth-365",
    "text": "双手伸拇指食指中指，手背朝外，手腕交叉，再左手横立手心朝外，右手握拳伸拇指，放在左手下面",
    "answer": "北美洲",
    "truth_sids": [
      278
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 366,
    "id": "synth-366",
    "text": "一只手拇指食指张成一个角，拇指靠鼻尖，食指斜着靠近眉心，停住不动",
    "answer": "苏",
    "truth_sids": [
      4778
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 367,
    "id": "synth-367",
    "text": "双手五指弯成爪子，指尖先朝上，一起划着弧往嘴边移，再把指尖转向下，嘴同时闭拢",
    "answer": "侵吞",
    "truth_sids": [
      4125
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 368,
    "id": "synth-368",
    "text": "双手并拢斜着放在面前，手心向里，再把两手指尖斜搭到一起，最后右手拇食指在胸前揪一下衣服",
    "answer": "校服",
    "truth_sids": [
      5566
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 369,
    "id": "synth-369",
    "text": "两只手横伸手心朝下，右手往左手背拍按一下，再捏住左手，左右轻轻移两下",
    "answer": "留恋",
    "truth_sids": [
      3294
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 370,
    "id": "synth-370",
    "text": "先一只手横伸，手心向下，从胸前按下去，再把两只手拇食中指撮起来朝下，上下交替动两下",
    "answer": "安检",
    "truth_sids": [
      43
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 371,
    "id": "synth-371",
    "text": "右手松松握起，手背朝上，先往右转一下手腕，再往自己这边拉",
    "answer": "把手",
    "truth_sids": [
      110
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 372,
    "id": "synth-372",
    "text": "左手拇指食指张开，虎口朝外，右手拇食指捏住，在左食指尖旁拧两下",
    "answer": "千分尺",
    "truth_sids": [
      4058
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 373,
    "id": "synth-373",
    "text": "一只手拇食指捏在一起，放在鼻翼旁，往前移出去，同时把两指张开",
    "answer": "奇迹",
    "truth_sids": [
      4018
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 374,
    "id": "synth-374",
    "text": "左手竖起拇指，右手食指横着伸过去，点一下左拇指",
    "answer": "首先、第一、初",
    "truth_sids": [
      4636
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 375,
    "id": "synth-375",
    "text": "先把一只手食指弯成钩，挂在耳朵后面，再握起拳伸拇指，用拇指尖在耳洞口按两下",
    "answer": "耳模",
    "truth_sids": [
      1469
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 376,
    "id": "synth-376",
    "text": "一只手拇指食指张开，拇指放在耳洞处，食指靠在嘴前，手不动，嘴一张一合两下",
    "answer": "耳麦",
    "truth_sids": [
      1468
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 377,
    "id": "synth-377",
    "text": "一只手五指并拢横伸，手心向上，碰一下肚子侧面，再划着弧往外甩",
    "answer": "没用",
    "truth_sids": [
      3494
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 378,
    "id": "synth-378",
    "text": "双手五指张开朝下，拇指尖贴胸，另外四指交替动几下，再握起双拳弯着胳膊，用力往下顿一下",
    "answer": "富强",
    "truth_sids": [
      1732
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 379,
    "id": "synth-379",
    "text": "左手拇食指捏圈，虎口朝外，右手并拢指尖朝下，两手从胸前一起往外移，再把左虎口转朝上，右食指往左拇指敲一下",
    "answer": "奖金",
    "truth_sids": [
      2613
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 380,
    "id": "synth-380",
    "text": "左手四指朝下不动，右手食中指朝下交替弯着往左手移，再从左手背上方跳过去，往前翻一圈落下",
    "answer": "跳马",
    "truth_sids": [
      4995
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 381,
    "id": "synth-381",
    "text": "双手五指撮拢，一只指尖朝下、一只朝上，上下相对着交替转两下",
    "answer": "调整、调理",
    "truth_sids": [
      4986
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 382,
    "id": "synth-382",
    "text": "双手都伸拇指食指小指竖起，手心朝外，在胸前左右分开，交替平着转两圈",
    "answer": "巡逻",
    "truth_sids": [
      5733
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 383,
    "id": "synth-383",
    "text": "一只手拇指食指弯起来相对，其余手指收起，手腕竖在胸前，顺时针平着转一圈",
    "answer": "顷",
    "truth_sids": [
      4173
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 384,
    "id": "synth-384",
    "text": "一只手拇指食指在鼻孔前捻几下，再把拇指伸出来，其他手指握起",
    "answer": "香油",
    "truth_sids": [
      5507
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 385,
    "id": "synth-385",
    "text": "右手五指并拢竖在脸前，手心先朝左往下划，再翻成手心朝右，又从上往下划一次",
    "answer": "一窍不通",
    "truth_sids": [
      5867
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 386,
    "id": "synth-386",
    "text": "一只手五指弯着，四指并在一起，把指背贴脸颊，从上往下划两次",
    "answer": "姥姥",
    "truth_sids": [
      3145
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 387,
    "id": "synth-387",
    "text": "一根食指在头前上方曲折着划几下，接着突然把五指张开",
    "answer": "雷",
    "truth_sids": [
      3149
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 388,
    "id": "synth-388",
    "text": "右手握拳伸小指，指尖朝左，手腕带着往下甩一下",
    "answer": "腐败fǔbài",
    "truth_sids": [
      1707
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 389,
    "id": "synth-389",
    "text": "左手拇食指捏圈，虎口朝上，右手小指从圈里面往外挑一下，再向下甩出去",
    "answer": "味精",
    "truth_sids": [
      5273
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 390,
    "id": "synth-390",
    "text": "双手五指张开微弯，一上一下手心相对，从外面一起往中间甩两下",
    "answer": "输入",
    "truth_sids": [
      4662
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 391,
    "id": "synth-391",
    "text": "一只手先在身前顺时针平着转一圈，再把左手横伸朝下，右手四指并拢朝下，顺着左小臂往指尖方向划一下",
    "answer": "国界",
    "truth_sids": [
      2061
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 392,
    "id": "synth-392",
    "text": "右手食指中指分开朝上，在额前前后交替动几下，再把左手摊开朝上，右小指朝下，边弯边沿左掌心往前移",
    "answer": "蚂蚁",
    "truth_sids": [
      3436
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 393,
    "id": "synth-393",
    "text": "先一只手食指横在嘴前，前后转两下，再把双手拇指和小指伸出，手背朝外，前后交替转两下",
    "answer": "话剧",
    "truth_sids": [
      2292
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 394,
    "id": "synth-394",
    "text": "左手横着立起，右食指从左手背外侧往下指，再一手握拳抵一下前额，接着拇食指捏一下耳垂",
    "answer": "外孙女",
    "truth_sids": [
      5174
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 395,
    "id": "synth-395",
    "text": "一只手拇指向上、食指朝前，另外三指握起，食指往里弯一下",
    "answer": "子弹",
    "truth_sids": [
      6575
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 396,
    "id": "synth-396",
    "text": "双手伸出中指无名指小指，一横一竖搭成方格，再握拳弯着胳膊，前后交替摆两下",
    "answer": "田径",
    "truth_sids": [
      4964
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 397,
    "id": "synth-397",
    "text": "右拳往左拳上打一下，再把两手拇食指捏圈，虎口朝里，左手在上，右手从下面碰两下",
    "answer": "作品",
    "truth_sids": [
      6659
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 398,
    "id": "synth-398",
    "text": "两只手五指并拢，手心相对，先一起向一边倾斜，再摆回竖直的位置",
    "answer": "端正",
    "truth_sids": [
      1382
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 399,
    "id": "synth-399",
    "text": "双手在嘴前松松握着，手心朝外，往前面两边移，同时张开五指，再左手弯成半圆朝上，右手手腕点一下左虎口",
    "answer": "传媒",
    "truth_sids": [
      911
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 400,
    "id": "synth-400",
    "text": "一只手拇食指捏个小圆圈，先放在嘴前，再往下、往里移到喉咙处",
    "answer": "药、服药、吃药",
    "truth_sids": [
      5828
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 401,
    "id": "synth-401",
    "text": "两只手拇指食指各捏个小圆圈，虎口朝上，放在下巴后端两侧不动",
    "answer": "扁桃体",
    "truth_sids": [
      370
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 402,
    "id": "synth-402",
    "text": "右手五指微弯朝里，往左肩按进去，再把手横着摊平朝下，从胸前往下按",
    "answer": "治安",
    "truth_sids": [
      6416
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 403,
    "id": "synth-403",
    "text": "两根食指在胸前交叉成X形，保持这个样子转一圈，再一只手食指朝上、中指横伸，停住",
    "answer": "放射科、X光科",
    "truth_sids": [
      1591
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 404,
    "id": "synth-404",
    "text": "先双手在胸前拍掌，再握起双拳竖拇指，一起往前顿两下",
    "answer": "喝彩",
    "truth_sids": [
      2173
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 405,
    "id": "synth-405",
    "text": "右手拇食中指先捏起来，横着移动时伸开食指中指，再两只手握拳竖拇指，拇指面对面弯一下",
    "answer": "再婚、二婚",
    "truth_sids": [
      6177
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 406,
    "id": "synth-406",
    "text": "先右手食指指一下额头，再把双手五指微弯放在头两边，往外移一点，最后右手食指贴住下嘴唇",
    "answer": "脑积水",
    "truth_sids": [
      3718
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 407,
    "id": "synth-407",
    "text": "两只手伸拇指，左手在上不动，右拇指往左转向左掌心，再把两手横着立起，右手从下往上移到左小指下面",
    "answer": "附件、附录、附则",
    "truth_sids": [
      1719
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 408,
    "id": "synth-408",
    "text": "一根食指竖在耳边，手心朝外，左右晃两下，再指尖朝前，往一侧曲曲折折地移",
    "answer": "声波",
    "truth_sids": [
      4488
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 409,
    "id": "synth-409",
    "text": "左手摊开朝上，右手伸拇指食指中指，指尖朝下，在左掌心转两下，再把双手拇指食指竖着相搭",
    "answer": "考古",
    "truth_sids": [
      2959
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 410,
    "id": "synth-410",
    "text": "双手握拳弯着胳膊，在胸前前后交替转两下，再左手竖掌朝外，右手弯着食中指点一下左手心",
    "answer": "动词",
    "truth_sids": [
      1336
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 411,
    "id": "synth-411",
    "text": "双手食指横伸相对，手背朝下，各自把拇指尖从食指根部往指尖方向滑",
    "answer": "缓解、缓和",
    "truth_sids": [
      2310
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 412,
    "id": "synth-412",
    "text": "左手伸拇指和小指不动，右手拇食指捏圆，另外三指竖起分开，在左手旁边边转边往上移",
    "answer": "灵魂",
    "truth_sids": [
      3268
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 413,
    "id": "synth-413",
    "text": "双手并拢斜伸在身前，手心朝外，同时按两下",
    "answer": "帮助",
    "truth_sids": [
      179
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 414,
    "id": "synth-414",
    "text": "双手五指张开平伸，手心向下，上下交替着动，再用一根食指沿着嘴巴周围转一圈",
    "answer": "海口",
    "truth_sids": [
      2097
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 415,
    "id": "synth-415",
    "text": "右手五指并拢竖起，往前额拍一下，再把左手摊开朝上，右手捏成拿笔的样子在左掌心写几下",
    "answer": "默写",
    "truth_sids": [
      3654
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 416,
    "id": "synth-416",
    "text": "左手竖掌朝外，右手五指微弯，指尖沿左掌心从上往下曲线移动，再把左手摊平朝上，右手三根指尖按左手腕",
    "answer": "结核病",
    "truth_sids": [
      2709
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 417,
    "id": "synth-417",
    "text": "双手握起，弯着手指呈钩状，手腕交叉放在上胸前，弯着的指尖一起往下动两次",
    "answer": "奥地利",
    "truth_sids": [
      79
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 418,
    "id": "synth-418",
    "text": "左手食指横伸不动，右手食指中指并拢，手腕围着左食指前后绕两圈",
    "answer": "单杠",
    "truth_sids": [
      1102
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 419,
    "id": "synth-419",
    "text": "一只手先捏成拿笔的样子划写几下，再把双手摊开朝上，指尖相对，从胸前一起往前伸",
    "answer": "笔供",
    "truth_sids": [
      320
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 420,
    "id": "synth-420",
    "text": "左手竖拇指，右手拇食中指捏起来朝下，在左拇指上方轻轻捻几下",
    "answer": "亚美尼亚",
    "truth_sids": [
      5754
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 421,
    "id": "synth-421",
    "text": "一只手先握拳，虎口朝上，再把食指和中指叠在一起往前伸出来",
    "answer": "但是、然而",
    "truth_sids": [
      1111
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 422,
    "id": "synth-422",
    "text": "一只手握拳，只留小指往前上方伸着，停住不动",
    "answer": "坏",
    "truth_sids": [
      2299
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 423,
    "id": "synth-423",
    "text": "一只手五指张开，横立在下巴下面，手心朝自己，往里扇两下",
    "answer": "春",
    "truth_sids": [
      942
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 424,
    "id": "synth-424",
    "text": "左手五指弯成半圆，右手伸拇食中指，用食中指轮流弹左拇指，再把双手拇食指围成大圆，虎口朝上，曲线往上移",
    "answer": "瓷器",
    "truth_sids": [
      954
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 425,
    "id": "synth-425",
    "text": "两只手五指弯着搭成个球，虎口朝上，再往左右斜下方散开，最后指尖朝下",
    "answer": "瓦解",
    "truth_sids": [
      5156
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 426,
    "id": "synth-426",
    "text": "左手握拳手背朝上，右手放在左拳背上伸出食指，两只手一起起起伏伏地往前移",
    "answer": "坦克",
    "truth_sids": [
      4860
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 427,
    "id": "synth-427",
    "text": "左手五指微弯摊在下面，右手侧着竖起，拇指向上，用手掌边缘往左手心用力劈一下",
    "answer": "瓦刀",
    "truth_sids": [
      5160
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 428,
    "id": "synth-428",
    "text": "左手竖拇指，右手伸拇指食指小指朝着它，再改成一根食指朝前，在左拇指后面左右移",
    "answer": "督导",
    "truth_sids": [
      1361
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 429,
    "id": "synth-429",
    "text": "先用两手拇指食指围一个大圆，虎口朝上，再两手松松握起，虎口朝外，一起往上提",
    "answer": "锅",
    "truth_sids": [
      2045
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 430,
    "id": "synth-430",
    "text": "一只手先横着伸出，再把拇食指弯成小圈，指尖朝里，移到鼻孔旁",
    "answer": "志气",
    "truth_sids": [
      6405
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 431,
    "id": "synth-431",
    "text": "双手并拢横伸，手心朝上，前后交替转两下，再把五指微弯朝下，一起往前一顿一顿地移",
    "answer": "市场",
    "truth_sids": [
      4574
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 432,
    "id": "synth-432",
    "text": "左手摊平朝上，右手食指竖起、中指横伸，放在左手心上，两手同时往下顿一下",
    "answer": "克",
    "truth_sids": [
      2996
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 433,
    "id": "synth-433",
    "text": "右手食指横放，用食指外侧贴在鼻子下面，往右划两下",
    "answer": "叔叔",
    "truth_sids": [
      4654
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 434,
    "id": "synth-434",
    "text": "两只手伸拇指和小指，手心朝自己，在胸前一前一后交替移几下",
    "answer": "交际、交往",
    "truth_sids": [
      2629
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 435,
    "id": "synth-435",
    "text": "一只手伸出食指，往眼睛旁点一下",
    "answer": "眼",
    "truth_sids": [
      5781
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 436,
    "id": "synth-436",
    "text": "一手拇中指捏两下，再右手弯着食中指往左拳背敲两下，接着左手竖起拇指食指小指，右手五指撮拢朝下，从左手背快速下移并张开",
    "answer": "泥石流",
    "truth_sids": [
      3748
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 437,
    "id": "synth-437",
    "text": "左手伸拇指和小指，右手食指放在左手后面，往左挑两下",
    "answer": "教唆、怂恿、指使",
    "truth_sids": [
      2678
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 438,
    "id": "synth-438",
    "text": "左手握拳把小臂竖起，右手食指伸过去，往左胳膊肘点一下",
    "answer": "肘",
    "truth_sids": [
      6477
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 439,
    "id": "synth-439",
    "text": "左手横着摊开，右手五指撮起来朝下按左掌心，再双手握拳，朝中间依次伸开食指中指无名指小指",
    "answer": "决策",
    "truth_sids": [
      2883
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 440,
    "id": "synth-440",
    "text": "右手五指弯成爪子放在上面，左手松松握着放在下面，两只手一起往下挥",
    "answer": "刨",
    "truth_sids": [
      3870
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 441,
    "id": "synth-441",
    "text": "两只手五指微弯朝上，上下交替动几下，再把双手弯成大圆形，虎口朝上，一起往上移",
    "answer": "锅炉",
    "truth_sids": [
      2047
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 442,
    "id": "synth-442",
    "text": "两只手握拳弯在胸前，往胸口捶一下",
    "answer": "健壮",
    "truth_sids": [
      2595
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 443,
    "id": "synth-443",
    "text": "左手握拳手背朝外，右手食指横着伸，从左食指根部关节处往下划两下",
    "answer": "每年",
    "truth_sids": [
      3509
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 444,
    "id": "synth-444",
    "text": "左手食指横伸，右手拇食指张开围在左食指两边，边弯指边往右移，再一手五指撮拢朝上，稍微上移后张开",
    "answer": "荠菜",
    "truth_sids": [
      2490
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 445,
    "id": "synth-445",
    "text": "两根食指竖在胸前，左右交替着晃几下",
    "answer": "自由、随便、轻率、轻浮、潇洒",
    "truth_sids": [
      6600
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 446,
    "id": "synth-446",
    "text": "左手食指朝前伸着，右手横着立起，手心向内，从左食指根往指尖方向移",
    "answer": "路过",
    "truth_sids": [
      3360
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 447,
    "id": "synth-447",
    "text": "左手并拢横伸朝下，右手并拢侧立，手心朝里，贴在左小指外侧，顺着左胳膊弯弯曲曲地移",
    "answer": "鲨鱼",
    "truth_sids": [
      4363
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 448,
    "id": "synth-448",
    "text": "先一只手摊平，手心朝下，在肚子前慢慢按一下，再把两手拇指食指张开，在胸前相对围起来",
    "answer": "耐心",
    "truth_sids": [
      3694
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 449,
    "id": "synth-449",
    "text": "左手竖拇指，右手食指尖抵在左拇指背后，往前顶一下，两只手一起往前移",
    "answer": "促进、推进",
    "truth_sids": [
      991
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 450,
    "id": "synth-450",
    "text": "左手平伸手背朝上，右手食指朝下，在左手背上点几下",
    "answer": "输液",
    "truth_sids": [
      4664
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 451,
    "id": "synth-451",
    "text": "一只手拇食指弯成没合上的圈，另三指竖起，再把左手弯成半圆朝上，右掌朝下放在虎口上方，往后上方抬并翻掌朝外",
    "answer": "马桶、坐便器",
    "truth_sids": [
      3434
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 452,
    "id": "synth-452",
    "text": "一只手五指张开，手心朝着脸，在面前从上往下逆时针绕一圈",
    "answer": "面貌",
    "truth_sids": [
      3570
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 453,
    "id": "synth-453",
    "text": "一只手五指撮起来放在前额上方，开合两下，再双手松松握起，一只往斜上方移，另一只往斜下方移",
    "answer": "警棍",
    "truth_sids": [
      2814
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 454,
    "id": "synth-454",
    "text": "右手五指并拢竖起，手心朝右，从胸口正中较高的位置往下划一下",
    "answer": "慈善",
    "truth_sids": [
      958
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 455,
    "id": "synth-455",
    "text": "一只手食指中指并拢横伸，往眉毛上摸一下",
    "answer": "周",
    "truth_sids": [
      6467
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 456,
    "id": "synth-456",
    "text": "一只手伸出拇指和小指，手背朝外，从下巴处往下移两下",
    "answer": "爷爷、祖父",
    "truth_sids": [
      5842
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 457,
    "id": "synth-457",
    "text": "双手拇指食指斜着搭在一起，虎口朝外，再把左食指竖起，右拇食指从侧边搭在左食指上端",
    "answer": "公民",
    "truth_sids": [
      1872
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 458,
    "id": "synth-458",
    "text": "左手食指横着伸，右手伸拇指和小指，把小指立在左食指上，左右晃几下",
    "answer": "危险、危机",
    "truth_sids": [
      5225
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 459,
    "id": "synth-459",
    "text": "两根食指横在嘴前，前后交替转两下，再把左手摊开朝上，右手伸拇指食指中指，在左掌心转两下",
    "answer": "讲究",
    "truth_sids": [
      2608
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 460,
    "id": "synth-460",
    "text": "双手食指中指并拢朝前，手背向下，先往前移一下再往上抬，接着两手虚握，左右来回转",
    "answer": "叉车",
    "truth_sids": [
      622
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 461,
    "id": "synth-461",
    "text": "右手握拳拇指朝前伸，左手五指并拢弯垂，拱着手背盖在右手背上，右拇指从下面露出来转两下",
    "answer": "乌龟",
    "truth_sids": [
      5330
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 462,
    "id": "synth-462",
    "text": "一只手五指微弯贴胸，挺胸抬头，再把五指撮起来朝上，轻轻上移并张开",
    "answer": "精华",
    "truth_sids": [
      2798
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 463,
    "id": "synth-463",
    "text": "两只手拇指食指张开，手背朝外，在胸前相对摆着，再一起往下翻过去",
    "answer": "叛徒、叛变",
    "truth_sids": [
      3861
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 464,
    "id": "synth-464",
    "text": "一只手食指中指并拢竖起，从太阳穴旁往上移一下",
    "answer": "驴",
    "truth_sids": [
      3365
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 465,
    "id": "synth-465",
    "text": "左手伸拇指和小指，右手拇食指捏住，对着左手拇指附近点两下",
    "answer": "逗",
    "truth_sids": [
      1358
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 466,
    "id": "synth-466",
    "text": "左手摊开朝上，右手三根指尖按左手腕，两手一起往前移两下，再右手五指撮起来朝下按进左掌心",
    "answer": "诊断",
    "truth_sids": [
      6289
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 467,
    "id": "synth-467",
    "text": "左手五指微弯朝下放在上面，右手在下面伸拇指和小指，两只手保持这个样子一起往下移",
    "answer": "降落伞、跳伞",
    "truth_sids": [
      2621
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 468,
    "id": "synth-468",
    "text": "左手松松握着，虎口朝上，右手拇食中指撮起来，在左拇指处往外揪一下，再划着弧往外下方插",
    "answer": "插秧",
    "truth_sids": [
      634
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 469,
    "id": "synth-469",
    "text": "两只手拇指食指各捏成圈，把两个圈互相套住，保持套着的样子，顺时针平着转一圈",
    "answer": "联合国",
    "truth_sids": [
      3222
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 470,
    "id": "synth-470",
    "text": "先用一根食指绕脸转一圈，再把手横着摊平，手心朝下，从胸前往下按",
    "answer": "安详",
    "truth_sids": [
      55
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 471,
    "id": "synth-471",
    "text": "右手五指并拢竖起，手心朝左，从嘴前外侧往里移，碰一下嘴唇",
    "answer": "真、真实、实际、实",
    "truth_sids": [
      6283
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 472,
    "id": "synth-472",
    "text": "一只手弯着手指横放在鼻翼旁，再伸出食指和小指，向一侧横伸，中指无名指收起来",
    "answer": "孟子",
    "truth_sids": [
      3538
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 473,
    "id": "synth-473",
    "text": "右手食指从额头左边划到右边，再往下划到右嘴角那么高，接着往后移",
    "answer": "阿塞拜疆",
    "truth_sids": [
      8
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 474,
    "id": "synth-474",
    "text": "左手弯成半圆，右手五指张开朝上，往左虎口移时撮拢，再把左食指竖起，右手食中指横着在左食指背后交替弹",
    "answer": "属性",
    "truth_sids": [
      4671
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 475,
    "id": "synth-475",
    "text": "双手五指并拢侧立，手心相对，一起往前移，再一只手伸拇指食指成L形，逆时针平着转一下",
    "answer": "道理",
    "truth_sids": [
      1157
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 476,
    "id": "synth-476",
    "text": "两只手伸食指，指尖朝前，在身前划出一个方框，再把左手横着立起，右手摸一下左手背",
    "answer": "界面",
    "truth_sids": [
      2737
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 477,
    "id": "synth-477",
    "text": "右手拇指中指捏住，另外三指伸出，放在左胸前，再把拇指和中指张开",
    "answer": "智利",
    "truth_sids": [
      6425
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 478,
    "id": "synth-478",
    "text": "先伸出小指往前戳一下，再换成食指横伸，手背朝上，边弯食指边往一侧移",
    "answer": "害虫",
    "truth_sids": [
      2112
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 479,
    "id": "synth-479",
    "text": "一只手伸食指，往肩膀后面指一下",
    "answer": "后",
    "truth_sids": [
      2217
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 480,
    "id": "synth-480",
    "text": "一只手伸出拇指和小指，指尖朝外，从胸腹前往外推",
    "answer": "去、出",
    "truth_sids": [
      4204
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 481,
    "id": "synth-481",
    "text": "双手五指伸开，指尖朝下，手背朝外，一前一后摆着，边甩边往前移",
    "answer": "浩浩荡荡",
    "truth_sids": [
      2144
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 482,
    "id": "synth-482",
    "text": "两只手伸食指，沿身体两侧从上往下划，到腰腹处划出弧形，再拇食指捏着移到腰侧和后面做系带动作",
    "answer": "围裙",
    "truth_sids": [
      5246
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 483,
    "id": "synth-483",
    "text": "一只手食指中指分开竖起，手心朝外，放在脸旁边往下移一下",
    "answer": "维也纳",
    "truth_sids": [
      5253
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 484,
    "id": "synth-484",
    "text": "右拳往左拳上砸一下，再把两手拇指食指张开，放在脸颊两边，上下交替动两下",
    "answer": "造型",
    "truth_sids": [
      6196
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 485,
    "id": "synth-485",
    "text": "一只手握拳横在额前，把露出来的拇指尖抵在前额上，停住不动",
    "answer": "孙",
    "truth_sids": [
      4805
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 486,
    "id": "synth-486",
    "text": "右手五指撮起来放在左肩处再张开，接着双手拇指食指张开，虎口朝上，指尖相对，从中间往两边拉",
    "answer": "债券",
    "truth_sids": [
      6216
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 487,
    "id": "synth-487",
    "text": "右拳先从左手虎口里往上举，再伸出拇指和小指，从竖着的姿势往右转手腕，最后五指微弯贴下巴，左右轻轻动几下",
    "answer": "烈属",
    "truth_sids": [
      3255
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 488,
    "id": "synth-488",
    "text": "一只手食指竖直朝上，拇指尖抵在食指根部，其余三指弯着，整只手往下顿一下",
    "answer": "浓",
    "truth_sids": [
      3801
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 489,
    "id": "synth-489",
    "text": "双手指尖朝下，在身前转动手腕，再五指微弯，把两只手分别扣在两只耳朵上",
    "answer": "测听",
    "truth_sids": [
      616
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 490,
    "id": "synth-490",
    "text": "一只手食指中指无名指竖起分开，拇指按住弯下的小指，再伸出食指横放在嘴前，前后转两下",
    "answer": "谓语",
    "truth_sids": [
      5276
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 491,
    "id": "synth-491",
    "text": "右手食指点一下左手竖起的拇指，再一手伸拇指食指中指，食中指并拢竖起，拇指靠在前额处",
    "answer": "元首、首脑",
    "truth_sids": [
      6106
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 492,
    "id": "synth-492",
    "text": "左手食指横伸，手背朝外，右手拇食中指撮起来，对着左食指尖点两下",
    "answer": "每周",
    "truth_sids": [
      3512
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 493,
    "id": "synth-493",
    "text": "双手横伸手心朝上，前后交替转两下，再右手竖起手心朝左，转几下手腕，最后双掌竖起朝外，从中间分到两边再折向前",
    "answer": "橱窗",
    "truth_sids": [
      889
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 494,
    "id": "synth-494",
    "text": "左手摊开朝上，右手食指中指无名指分开朝下，在左掌上往前移，再握起双拳，手背朝上，在胸前前后交替转两下",
    "answer": "人力三轮车",
    "truth_sids": [
      4246
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 495,
    "id": "synth-495",
    "text": "左手摊平朝上，右手食指中指分开朝下，放在左掌心上往前移",
    "answer": "自行车",
    "truth_sids": [
      6598
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 496,
    "id": "synth-496",
    "text": "左手四指并拢斜向右上，右手并拢往上捋一下左四指，再左手横立手心向内，右手五指撮起来，用指背贴左掌心再移开",
    "answer": "绿卡、外国人永久居留证",
    "truth_sids": [
      3378
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 497,
    "id": "synth-497",
    "text": "左手五指撮起来朝前不动，右手五指弯着，从左小臂附近往后上方划大弧，边移边把五指撮拢",
    "answer": "松鼠",
    "truth_sids": [
      4767
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 498,
    "id": "synth-498",
    "text": "双手五指撮起来，手背朝下，指尖面对面靠在一起，揉捻几下",
    "answer": "粉碎",
    "truth_sids": [
      1639
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 499,
    "id": "synth-499",
    "text": "一只手拇指和食指弯成钳子，指尖朝自己，从身前卡到脖子前面",
    "answer": "拮据",
    "truth_sids": [
      2705
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  },
  {
    "no": 500,
    "id": "synth-500",
    "text": "双手拇指食指捏住，指尖朝前，从胸前中间一起往两边移，再分别折向下方",
    "answer": "安分、本分",
    "truth_sids": [
      39
    ],
    "dataset": "constructed500",
    "construction_batch": "extension300"
  }
]


==> anc/ranks500.csv <==
no,id,construction_batch,target_id,characters,recall,final,understand_degraded,pipeline_s,preparation_s,rerank_s,bm25_raw,bm25_redescribed,bm25_structured,bm25_enriched,without_T,without_Td,without_Tmv,without_Traw,without_Tq2d,without_S,without_G,flat_rrf
1,synth-001,initial200,27,37,4,1,0,14.426875167002436,3.0674682079988997,11.355446499997925,20,10,19,18,12,4,5,4,4,4,4,4
2,synth-002,initial200,54,41,2,1,0,12.01590729199961,2.408256959002756,9.60343595899758,1,2,4,4,2,2,5,2,4,3,2,1
3,synth-003,initial200,95,35,1,1,0,12.406846999998379,2.3573919580012443,10.04587512499711,2,1,1,1,1,1,1,1,1,1,1,1
4,synth-004,initial200,205,33,1,1,0,11.659434583001712,2.233128583000507,9.42314025000087,,,1,1,1,1,1,1,1,1,1,1
5,synth-005,initial200,218,28,3,1,0,14.15488266700413,2.5979644170001848,11.553488916993956,15,46,3,3,2,4,1,4,3,3,3,2
6,synth-006,initial200,245,30,2,1,0,14.496756957996695,2.622934916005761,11.870356874998834,7,4,3,4,4,2,4,2,2,2,2,2
7,synth-007,initial200,261,27,1,1,0,11.366887750002206,2.014651166005933,9.348089917002653,1,3,1,1,1,1,1,1,1,1,1,1
8,synth-008,initial200,263,27,3,1,0,11.333284374995856,2.0319862500036834,9.29818662499747,,,4,4,4,3,4,3,3,3,2,1
9,synth-009,initial200,356,45,5,1,0,13.705462790996535,2.704894416994648,10.996825459005777,2,1,5,5,3,4,3,4,7,6,5,1
10,synth-010,initial200,376,34,1,1,0,11.649433875005343,2.837444875003712,8.80813499999931,26,18,2,2,1,1,1,1,1,1,1,1
11,synth-011,initial200,386,36,1,1,0,14.862689916997624,3.2700869160034927,11.589200791000621,1,1,1,1,1,1,1,1,1,1,1,2
12,synth-012,initial200,521,27,2,1,0,11.742161458001647,2.1828672499977984,9.555961584002944,1,1,3,3,2,2,1,2,3,2,2,5
13,synth-013,initial200,543,34,2,1,0,13.515029792004498,2.9468512079984066,10.564458708002348,,21,11,11,2,2,2,2,2,2,2,2
14,synth-014,initial200,570,38,27,27,0,23.902435208001407,2.9656687079987023,20.93314441599796,45,,,,24,27,18,24,46,42,26,20
15,synth-015,initial200,585,56,1,1,0,21.050208291999297,2.874928249999357,18.171902458998375,11,8,1,1,1,1,1,1,1,1,1,1
16,synth-016,initial200,646,29,1,1,0,17.113683499999752,2.7828893339974456,14.326942833999055,2,1,2,2,1,1,1,1,1,1,1,1
17,synth-017,initial200,654,31,49,49,0,15.36207066699717,2.6388808750052704,12.719637292000698,,,24,24,60,,44,44,37,47,47,44
18,synth-018,initial200,713,45,50,50,0,17.519936167002015,2.4890789999990375,15.027731209003832,,,,,53,32,41,38,,47,48,44
19,synth-019,initial200,745,40,1,1,0,13.885747125001217,3.697600291001436,10.185050166997826,6,5,1,1,1,1,1,1,2,1,1,1
20,synth-020,initial200,760,49,20,1,0,12.911841041997832,3.110976665993803,9.797772291996807,,,30,30,23,27,13,16,38,25,18,13
21,synth-021,initial200,768,33,1,1,0,12.640394624999317,2.3087848340001074,10.328215499997896,1,1,1,1,1,1,1,1,1,1,1,1
22,synth-022,initial200,828,15,1,1,0,12.76450145799754,2.6104531250020955,10.150941624997358,,22,2,2,1,1,1,1,1,1,1,1
23,synth-023,initial200,838,22,2,1,0,14.24508312499529,2.1931502079969505,12.048279542003002,1,3,2,2,1,3,2,3,2,1,2,2
24,synth-024,initial200,840,32,1,1,0,11.928030709001177,2.3890871250041528,9.53550191699469,6,16,1,1,1,1,1,1,1,1,1,4
25,synth-025,initial200,872,28,1,1,0,11.785192040995753,2.1005757919992902,9.680938958001207,1,1,1,1,1,1,1,1,1,1,1,1
26,synth-026,initial200,899,37,8,1,0,16.956744750001235,2.3046917079991545,14.649313207999512,28,,10,11,8,8,7,9,8,7,8,2
27,synth-027,initial200,913,24,17,1,0,12.18887658300082,2.6749564169949736,9.510082166998473,,,,,22,18,41,14,14,39,17,11
28,synth-028,initial200,914,35,1,1,0,12.655245750000176,1.9694810410001082,10.680524041003082,1,1,1,1,1,1,1,1,1,1,1,2
29,synth-029,initial200,939,16,6,2,0,11.535832124995068,2.2339389999979176,9.298500042001251,,,5,5,4,7,4,6,9,6,5,1
30,synth-030,initial200,1023,39,1,1,0,18.6800616670007,3.132929540995974,15.543455958002596,1,1,1,1,1,1,1,1,2,1,1,3
31,synth-031,initial200,1134,37,8,1,0,11.065981084000668,2.963515458002803,8.097724750005,3,40,39,39,7,7,5,5,40,9,8,14
32,synth-032,initial200,1144,25,2,1,0,13.168395874999987,2.2238400829955935,10.940860125003383,27,40,6,5,5,1,5,1,2,3,2,3
33,synth-033,initial200,1171,35,1,1,0,11.508943833003286,2.5745712089992594,8.931090207996021,1,1,1,1,1,1,1,1,1,1,1,1
34,synth-034,initial200,1253,32,1,1,0,14.963461500003177,2.670594125003845,12.248641874997702,1,1,1,1,1,1,1,1,1,1,1,1
35,synth-035,initial200,1274,42,4,1,0,13.218845041999884,2.6167888339987257,10.598943249999138,2,4,19,19,4,3,2,3,5,4,4,2
36,synth-036,initial200,1296,25,1,1,0,15.201919749997614,2.0631883749956614,13.13565212499816,1,1,1,2,1,1,1,1,2,1,1,1
37,synth-037,initial200,1308,27,1,1,0,14.414447374998417,3.3062922500030254,11.105209916000604,1,1,1,1,1,1,1,1,1,1,1,1
38,synth-038,initial200,1311,49,56,56,0,14.908214416995179,3.4407503330003237,11.413075790995208,,,37,37,,,55,56,49,46,54,52
39,synth-039,initial200,1333,46,1,1,0,15.003722291003214,3.3805167080063256,11.538052124997193,1,2,1,1,1,1,1,1,1,1,1,1
40,synth-040,initial200,1339,51,1,1,0,14.555359250000038,2.936974709002243,11.615463208006986,14,7,2,2,1,1,1,1,1,1,1,1
41,synth-041,initial200,1402,30,1,1,0,13.641174124997633,2.1170973330008565,11.414548458000354,2,1,1,1,1,1,1,1,1,1,1,1
42,synth-042,initial200,1464,28,1,1,0,11.39158516599855,2.7569011250016047,8.631078165999497,1,1,1,1,1,1,1,1,1,1,1,1
43,synth-043,initial200,1576,45,1,1,0,14.442414791003102,2.6872160409984645,11.751138374995207,1,2,1,1,1,1,1,1,1,1,1,1
44,synth-044,initial200,1629,25,1,1,0,14.910079749999568,2.6920360419971985,12.210162582996418,,,18,17,2,1,1,1,3,1,1,1
45,synth-045,initial200,1630,39,1,1,0,10.444177875004243,2.5905605830048444,7.850234375000582,1,1,1,1,1,1,1,1,1,1,1,1
46,synth-046,initial200,1717,43,1,1,0,13.946779124999011,3.0804196249955567,10.863072667001688,1,1,1,1,1,1,1,1,1,1,1,1
47,synth-047,initial200,1729,31,2,1,0,12.328888290998293,3.18140170800325,9.144365666994418,,,21,18,3,2,2,2,2,3,2,2
48,synth-048,initial200,1742,32,2,1,1,11.103244917001575,3.108677374999388,7.991611792000185,4,2,2,2,2,2,2,2,2,2,2,2
49,synth-049,initial200,1792,34,5,1,0,11.362630457995692,2.642576249992999,8.714985583996167,19,13,7,7,4,4,4,3,6,5,7,1
50,synth-050,initial200,1797,39,1,1,0,12.320228124997811,3.253588708001189,9.057841583999107,1,1,1,1,1,1,1,1,1,1,1,1
51,synth-051,initial200,1800,40,1,1,0,11.216133791996981,3.1591666660024202,8.05329929200525,1,2,2,2,1,1,1,1,1,1,1,1
52,synth-052,initial200,1806,28,1,1,0,11.070463707997988,2.6400811669955146,8.426671417000762,2,1,1,1,1,1,1,1,1,1,1,1
53,synth-053,initial200,1829,34,15,1,0,13.828964250002173,2.42423941600282,11.400684749998618,28,33,,,,18,11,11,12,14,14,
54,synth-054,initial200,1867,52,1,1,0,13.87246129099367,3.0356765830001677,10.833440124995832,3,1,1,1,1,1,1,1,1,1,1,1
55,synth-055,initial200,1877,29,1,1,1,10.945203167000727,2.453809333004756,8.488177207997069,1,1,1,1,1,1,1,1,1,1,1,1
56,synth-056,initial200,1908,42,1,1,0,16.95030079100252,2.9116293330007466,13.944015250002849,1,1,1,1,1,1,1,1,1,1,1,1
57,synth-057,initial200,2006,25,1,1,0,16.939111541003513,2.8679251659996225,14.06746954099799,16,2,1,1,1,1,1,1,1,1,1,1
58,synth-058,initial200,2007,25,,,0,15.271373000003223,2.8271275410006638,12.373776165994059,,,,,,,,,,,,
59,synth-059,initial200,2021,36,1,1,0,12.93077120900125,2.9032031659953645,10.023395750002237,4,2,1,1,1,1,1,1,1,1,1,1
60,synth-060,initial200,2060,56,1,1,0,12.92546641700028,3.059419707999041,9.862374124997586,1,1,1,1,1,1,1,1,1,1,1,2
61,synth-061,initial200,2153,31,4,1,0,19.834337416999915,2.8975824160006596,16.82850645799772,2,1,14,14,5,3,3,3,4,4,4,4
62,synth-062,initial200,2158,37,1,1,0,13.339506958000129,2.96300137500657,10.373047665998456,13,13,2,2,1,1,1,1,1,1,1,2
63,synth-063,initial200,2167,46,1,1,0,16.377292375000252,2.7119292500065058,13.66118395900412,1,1,1,1,1,1,1,1,1,1,1,1
64,synth-064,initial200,2170,40,1,1,0,17.337631082998996,2.865963042000658,14.468208999998751,2,3,1,1,1,1,1,1,1,1,1,1
65,synth-065,initial200,2186,26,1,1,0,12.815631958001177,2.2265160829992965,10.586322957999073,2,1,1,1,1,1,1,1,1,1,1,1
66,synth-066,initial200,2188,23,2,1,0,11.991948791997856,2.6304880840034457,9.357763915999385,,,,,4,2,2,2,8,2,2,8
67,synth-067,initial200,2194,41,1,1,0,12.668617374998576,2.657135458000994,10.008368915994652,30,2,1,1,1,1,1,1,1,1,1,1
68,synth-068,initial200,2212,31,3,1,0,11.677871584004606,1.9636157080021803,9.711333874998672,7,1,1,1,3,3,3,3,1,3,3,7
69,synth-069,initial200,2254,22,17,1,0,11.476553499996953,2.4200106669959496,9.052963792004448,3,10,7,9,20,20,10,28,17,19,16,11
70,synth-070,initial200,2277,23,1,1,0,16.233259832995827,2.331068499996036,13.898441207995347,,,2,2,1,1,1,1,2,2,1,4
71,synth-071,initial200,2278,32,1,1,0,13.359398499997042,2.347324624999601,11.008411875001912,1,1,1,1,1,1,1,1,1,1,1,1
72,synth-072,initial200,2279,39,1,1,0,6.4497876669993275,2.9757203749977634,3.470574166996812,1,1,1,1,1,1,1,1,1,1,1,5
73,synth-073,initial200,2371,31,1,1,0,11.592649790996802,2.3373713749970193,9.251658749999478,27,5,3,3,1,1,1,1,2,1,1,1
74,synth-074,initial200,2402,44,6,1,0,13.927472874995146,2.8634973329972127,11.05987237500085,14,18,8,8,6,6,6,6,9,6,4,4
75,synth-075,initial200,2405,36,1,1,0,14.02209279199451,3.22260025000287,10.796191417000955,2,2,1,1,1,1,1,1,1,1,1,1
76,synth-076,initial200,2445,36,3,1,0,12.495324041999993,2.9598572080067242,9.531690125004388,,22,6,6,5,2,1,2,7,3,3,2
77,synth-077,initial200,2578,28,1,1,0,14.699940750004316,2.6694352079939563,12.027176916999451,1,1,1,1,1,1,1,1,1,1,1,1
78,synth-078,initial200,2585,39,3,1,0,12.362204167002346,3.3017941669968423,9.057038500002818,2,1,1,1,3,3,3,3,2,1,3,4
79,synth-079,initial200,2657,26,1,1,0,13.593559083994478,2.659174415995949,10.931357542001933,1,2,1,1,1,2,1,1,1,1,1,3
80,synth-080,initial200,2758,50,1,1,0,12.553634208001313,2.6725110830011545,9.876995708000322,1,1,1,1,1,1,1,1,1,1,1,1
81,synth-081,initial200,2787,26,1,1,0,13.434178124996834,2.519876790996932,10.910773165996943,,,24,25,4,1,2,1,7,4,1,2
82,synth-082,initial200,2788,53,1,1,0,12.917685499996878,3.2118330000012065,9.703184416997829,5,18,1,1,1,1,1,1,1,1,1,1
83,synth-083,initial200,2818,53,1,1,0,13.120006999997713,3.9695673329988495,9.130345041994588,1,1,2,2,1,1,1,1,1,1,1,1
84,synth-084,initial200,2911,42,1,1,0,20.736514917000022,2.86953645900212,17.862610916999984,1,1,1,1,1,1,1,1,1,1,1,1
85,synth-085,initial200,2941,20,5,1,0,12.934833041996171,2.0895344160016975,10.84184391600138,,,43,43,5,5,4,4,5,5,22,6
86,synth-086,initial200,2963,38,7,1,0,18.735836874999222,4.284482166003727,14.44636966699909,,27,37,38,11,32,5,4,6,13,7,14
87,synth-087,initial200,2966,29,3,1,0,13.017220041998371,2.1777572909995797,10.835521166001854,10,20,5,5,4,3,4,3,3,3,3,1
88,synth-088,initial200,2989,32,1,1,0,12.550074833001418,2.6693541659988114,9.877602083004604,1,2,1,1,1,1,1,1,1,1,1,1
89,synth-089,initial200,3033,54,1,1,0,21.47444154200639,3.0036361669990583,18.467464083005325,1,1,1,1,1,1,1,1,1,1,1,1
90,synth-090,initial200,3064,23,19,1,0,11.672939709002094,2.213133334000304,9.456497167004272,,,12,12,24,23,17,36,15,18,18,9
91,synth-091,initial200,3101,37,1,1,0,16.893357749999268,3.177494333998766,13.676300207996974,12,1,1,1,1,1,1,1,1,1,1,2
92,synth-092,initial200,3109,15,1,1,0,11.034434125002008,2.284111832996132,8.747552291999455,1,1,1,1,1,1,1,1,1,1,1,1
93,synth-093,initial200,3113,34,6,1,0,14.200080249996972,3.0760310420009773,11.120093792000262,,,20,21,5,6,8,4,21,6,5,8
94,synth-094,initial200,3114,46,1,1,0,13.376262041994778,3.2350477500003763,10.137890124999103,1,1,1,1,1,1,1,1,1,1,1,1
95,synth-095,initial200,3127,23,7,1,0,11.018534959002864,2.49500466700556,8.519742584001506,,,,,8,6,7,6,21,7,6,9
96,synth-096,initial200,3153,33,1,1,0,12.856740791998163,2.722350666001148,10.131024333000823,1,2,1,1,1,1,1,1,1,1,1,1
97,synth-097,initial200,3242,29,1,1,0,16.005145625000296,2.1440727920053178,13.85824758400122,9,1,3,3,1,1,1,1,2,1,1,1
98,synth-098,initial200,3272,27,1,1,0,11.381589582997549,2.2199479170012637,9.157312292001734,,25,2,2,1,1,1,1,2,1,1,1
99,synth-099,initial200,3287,32,2,1,0,11.311646209003811,2.0378219170015655,9.27095420799742,5,9,9,9,2,1,4,1,4,2,2,1
100,synth-100,initial200,3437,27,1,1,0,11.617554791999282,2.254246417003742,9.360311832999287,,2,1,1,2,1,1,2,1,1,1,15
101,synth-101,initial200,3457,25,1,1,0,12.597880124994845,2.3629057080033817,10.231905833003111,,26,11,11,1,1,1,1,1,1,1,1
102,synth-102,initial200,3459,47,1,1,0,13.064468208001927,3.2460530000025756,9.814743499999167,5,3,1,1,1,1,1,1,1,1,1,1
103,synth-103,initial200,3463,48,1,1,0,16.279992915995535,2.9702578330034157,13.306259167002281,1,1,1,1,1,1,1,1,1,1,1,2
104,synth-104,initial200,3510,15,1,1,0,14.295259750004334,2.4345452089983155,11.85755179199623,1,1,1,1,1,1,1,1,1,1,1,1
105,synth-105,initial200,3562,52,1,1,0,14.383183707999706,2.7464636670047184,11.57406079100474,1,1,1,1,1,1,1,1,2,1,1,1
106,synth-106,initial200,3680,21,4,1,0,17.81828612499521,1.8095888330062735,16.005067500002042,30,32,6,6,4,4,4,3,3,5,6,2
107,synth-107,initial200,3715,37,4,1,0,15.111268249995192,2.578546874996391,12.529525959005696,6,11,11,12,4,4,4,4,12,4,4,4
108,synth-108,initial200,3717,34,1,1,0,9.829278290999355,2.340985582995927,7.484069250000175,1,1,1,1,1,1,1,1,1,1,1,1
109,synth-109,initial200,3759,35,1,1,0,11.165139584001736,2.720017583000299,8.441774041995814,1,1,1,1,1,1,1,1,1,1,1,1
110,synth-110,initial200,3764,36,1,1,0,19.058733417004987,2.7509201249995385,16.29691716600064,7,1,1,1,1,1,1,1,1,1,1,1
111,synth-111,initial200,3787,34,1,1,0,12.241961250001623,2.6713544169979286,9.539007874998788,1,1,1,1,1,1,1,1,1,1,1,1
112,synth-112,initial200,3835,41,1,1,0,15.314687750003941,2.9509695829983684,12.337416750000557,17,1,1,1,1,1,1,1,1,1,1,1
113,synth-113,initial200,4043,27,1,1,0,12.906676958002208,2.6346552920003887,10.268826250001439,19,22,1,1,1,1,1,1,1,1,1,1
114,synth-114,initial200,4090,41,33,33,0,25.716454832996533,2.9816342499980237,22.66376479199971,,,,,38,32,27,27,,31,31,27
115,synth-115,initial200,4101,47,1,1,0,10.860178666000138,2.5778652079970925,8.279260457995406,1,1,1,1,1,1,1,1,1,1,1,5
116,synth-116,initial200,4140,26,1,1,0,14.155321000005642,2.877592042001197,11.272222375002457,2,2,1,1,1,1,1,1,1,1,1,3
117,synth-117,initial200,4159,36,1,1,0,14.372069582997938,2.747885791999579,11.621020582999336,1,1,1,1,1,1,1,1,1,1,1,2
118,synth-118,initial200,4175,33,2,1,0,14.117941125005018,2.6665576660016086,11.448060332993919,1,10,9,9,2,1,2,1,2,2,2,2
119,synth-119,initial200,4335,40,1,1,0,13.825643667005352,2.995944000002055,10.825580416996672,3,4,1,1,1,1,1,1,1,1,1,2
120,synth-120,initial200,4376,34,1,1,0,14.321149124996737,2.5428634169948054,11.77412366700446,2,1,1,1,1,1,1,1,1,1,1,5
121,synth-121,initial200,4393,33,1,1,0,14.528245540997887,3.2420108750011423,11.282891000002564,1,1,1,1,1,1,1,1,1,1,1,2
122,synth-122,initial200,4399,25,1,1,0,16.150603374997445,2.1255460840038722,13.91612516699388,1,1,1,1,1,1,1,1,1,1,1,1
123,synth-123,initial200,4416,53,1,1,0,13.51633941700129,3.350763125003141,10.162104832998011,1,2,1,1,1,1,1,1,1,1,1,1
124,synth-124,initial200,4465,51,1,1,0,10.51206229100353,3.610920790997625,6.897598083000048,3,1,1,1,1,1,1,1,1,1,1,1
125,synth-125,initial200,4468,30,2,1,0,12.896008583004004,2.7446977500003413,10.148261750000529,,1,8,8,2,1,2,1,2,2,3,1
126,synth-126,initial200,4523,50,1,1,0,10.650562582995917,3.1798332090038457,7.4675017909976305,2,1,1,1,1,1,1,1,2,1,1,2
127,synth-127,initial200,4533,64,1,1,0,12.980227666994324,4.173442457999045,8.803229582998028,1,1,1,1,1,1,1,1,1,1,1,3
128,synth-128,initial200,4563,41,1,1,0,9.813543167001626,2.4363744579968625,7.318969209001807,1,1,1,1,1,1,1,1,1,1,3,1
129,synth-129,initial200,4598,35,1,1,0,12.344415375002427,2.799134790999233,9.542007542004285,1,2,1,1,1,1,1,1,1,1,1,1
130,synth-130,initial200,4599,38,2,1,0,14.464207208999142,2.625426749997132,11.835208207994583,,,1,1,2,2,2,2,2,1,2,5
131,synth-131,initial200,4647,37,1,1,0,13.819605708995368,2.3618092499964405,11.4536012499957,1,1,1,1,1,1,1,1,1,1,1,1
132,synth-132,initial200,4730,37,1,1,0,12.014517958996294,3.039734915997542,8.970407832995988,1,1,1,1,1,1,1,1,2,1,1,7
133,synth-133,initial200,4781,35,1,1,0,20.918140374997165,2.924717750000127,17.990084666002076,2,1,1,1,1,1,1,1,1,1,1,3
134,synth-134,initial200,4789,26,1,1,0,14.2744085000013,2.589020958999754,11.681965999996464,2,1,1,1,1,1,1,1,1,1,1,1
135,synth-135,initial200,4828,34,5,1,0,15.120265624995227,2.055482707997726,13.061482041004638,,,,,6,6,5,4,48,5,5,15
136,synth-136,initial200,4838,35,1,1,0,13.787301166004909,2.737974708004913,11.045848875000956,1,1,1,1,1,1,1,1,1,1,1,3
137,synth-137,initial200,4882,37,1,1,0,18.169152208000014,3.5316948749969015,14.634133040999586,3,1,2,2,1,1,1,1,1,1,1,1
138,synth-138,initial200,4886,28,1,1,0,9.499608499994793,2.1404194589995313,7.355395291997411,1,1,1,1,1,1,1,2,1,1,1,2
139,synth-139,initial200,4932,23,1,1,0,11.365829333000875,2.2518736659985734,9.110732458000712,3,5,2,2,1,1,1,1,1,1,1,1
140,synth-140,initial200,4946,42,1,1,0,11.847004208997532,2.720814291998977,9.121304374995816,9,6,1,1,1,1,1,1,1,1,1,1
141,synth-141,initial200,4989,29,1,1,0,12.286642874998506,2.3546694999968167,9.928732833999675,1,1,1,1,1,1,1,1,1,1,1,2
142,synth-142,initial200,4991,27,2,1,0,12.39542454200273,2.8955373749995488,9.496968125000421,,33,22,24,4,2,2,1,3,3,6,2
143,synth-143,initial200,5067,30,1,1,0,13.203733207999903,3.060959125003137,10.138478458000463,1,1,1,1,1,1,1,2,1,1,1,3
144,synth-144,initial200,5123,43,4,1,0,12.527465749997646,2.7579100000002654,9.765793124999618,,,30,33,4,4,4,4,16,6,4,2
145,synth-145,initial200,5141,36,1,1,0,19.355617166998854,2.787956291002047,16.56166429100267,1,1,4,4,1,1,1,1,1,1,1,2
146,synth-146,initial200,5150,22,1,1,0,16.55502887500188,2.121027832996333,14.430366374996083,1,1,1,1,1,1,1,1,1,1,1,1
147,synth-147,initial200,5202,18,2,1,0,12.013351083005546,2.4907729589976952,9.51812074999907,1,2,2,2,2,2,2,2,1,2,2,1
148,synth-148,initial200,5208,30,1,1,0,14.434801124996739,2.69926583400229,11.698460832994897,1,1,1,1,1,1,1,1,1,1,1,1
149,synth-149,initial200,5235,43,1,1,0,12.060619833006058,2.6372068749988102,9.419400250000763,1,1,1,1,1,1,1,1,1,1,1,1
150,synth-150,initial200,5239,37,8,1,0,16.04736850000336,2.8586511250032345,13.18543616700481,,,,,7,8,4,6,36,10,7,13
151,synth-151,initial200,5243,29,1,1,0,13.348175250001077,2.6553972920009983,10.62897916699876,1,4,2,2,1,1,1,1,1,1,1,1
152,synth-152,initial200,5251,29,1,1,0,12.705029916003696,2.408898457993928,10.29252633300348,1,1,1,1,1,1,1,1,1,1,1,1
153,synth-153,initial200,5267,39,1,1,0,11.00193641599617,3.1280571249953937,7.870515791000798,1,1,1,1,1,1,1,1,1,1,1,1
154,synth-154,initial200,5324,38,1,1,0,10.474192249996122,2.5340045420016395,7.935804708999058,1,1,1,1,1,1,1,1,1,1,1,2
155,synth-155,initial200,5370,33,2,1,0,10.932433958005277,2.923908291006228,8.005734749996918,1,2,3,3,1,2,2,2,2,2,2,1
156,synth-156,initial200,5418,49,1,1,0,12.918043707999459,2.5731770000056713,10.341284541005734,41,1,1,1,1,1,1,1,1,1,1,1
157,synth-157,initial200,5491,41,4,1,0,11.918835416996444,3.020958665998478,8.827934374996403,8,7,6,7,4,3,4,3,4,3,4,4
158,synth-158,initial200,5544,47,1,1,0,13.60276241700194,4.257424624993291,9.341979208002158,1,1,1,1,1,1,1,1,1,1,1,1
159,synth-159,initial200,5573,32,1,1,0,12.901621042001352,2.9943327919972944,9.903773875004845,2,3,2,2,1,1,1,1,1,1,1,3
160,synth-160,initial200,5575,33,1,1,0,15.010451875001309,2.962909624999156,12.042573708000418,5,21,6,6,2,2,1,1,2,1,1,1
161,synth-161,initial200,5585,33,1,1,0,12.978920041998208,2.513204750001023,10.462447207995865,1,9,1,1,1,1,1,1,1,1,1,1
162,synth-162,initial200,5600,26,11,1,0,10.951758082999731,2.1070828340016305,8.841760791001434,1,3,20,20,13,12,11,14,15,13,10,3
163,synth-163,initial200,5609,47,1,1,0,14.679619875001663,2.7849602909991518,11.884610999994038,38,,3,3,1,1,1,1,3,1,1,2
164,synth-164,initial200,5638,36,1,1,0,13.054694291000487,3.08359691700025,9.967032624997955,1,1,1,1,1,1,1,1,2,1,1,1
165,synth-165,initial200,5720,48,4,1,0,14.406773875001818,2.447455166002328,11.955994707997888,,,21,21,4,4,5,3,18,5,4,3
166,synth-166,initial200,5746,38,1,1,0,19.675823042001866,3.2958350000044447,16.376473790995078,13,2,1,1,1,1,1,1,1,1,1,1
167,synth-167,initial200,5750,47,1,1,0,17.425006874997052,3.52462050000031,13.873737124995387,1,1,1,1,1,1,1,1,1,1,1,1
168,synth-168,initial200,5772,39,1,1,0,15.853457082994282,3.86760279200098,11.921947333998105,2,2,1,1,1,1,1,1,1,1,1,2
169,synth-169,initial200,5866,46,6,1,0,12.456361208001908,2.838834333997511,9.61381862500275,18,12,6,6,6,6,6,5,9,6,6,7
170,synth-170,initial200,5882,42,2,1,0,10.752858542000467,2.710003084001073,8.039092291997804,2,2,3,3,2,2,2,2,2,2,2,9
171,synth-171,initial200,5896,33,1,1,0,14.917168167005002,2.348073083005147,12.564811749994988,15,2,3,3,1,1,1,1,1,1,1,2
172,synth-172,initial200,5905,36,1,1,0,13.07257866600412,3.5289496250043157,9.540369041998929,1,3,3,3,1,1,1,1,1,1,1,3
173,synth-173,initial200,5916,26,1,1,0,13.51655029199901,2.324949417001335,11.18860054200195,19,25,2,2,1,1,1,1,1,1,1,2
174,synth-174,initial200,5974,32,5,1,0,14.90445491700666,2.678717000002507,12.222387834000983,6,16,9,9,14,4,6,6,5,4,5,7
175,synth-175,initial200,5978,27,1,2,0,18.498885375003738,2.767530666998937,15.725418250003713,,,25,25,2,1,1,1,1,1,2,1
176,synth-176,initial200,6034,46,1,1,0,12.027248917001998,2.960242000001017,9.063993833005952,2,2,1,1,1,1,1,1,1,1,1,1
177,synth-177,initial200,6068,48,3,1,0,15.657816124999954,3.3374616660003085,12.316819541003497,19,18,1,1,1,4,1,4,3,2,2,9
178,synth-178,initial200,6075,24,4,2,0,13.473932709006476,1.9367977090005297,11.533880208000483,13,8,2,2,2,4,4,5,3,3,4,5
179,synth-179,initial200,6103,27,1,1,0,13.75626345800265,2.2177766250024433,11.487855166997178,1,1,1,1,1,1,1,1,1,1,2,1
180,synth-180,initial200,6120,33,1,1,0,13.179167750000488,2.3725380830001086,10.802930083002138,12,5,6,6,4,3,1,1,1,2,1,1
181,synth-181,initial200,6152,38,1,1,0,12.553429833002156,2.593692624999676,9.956127457997354,5,6,1,1,1,1,1,1,1,1,1,2
182,synth-182,initial200,6192,23,2,2,0,15.064422999996168,2.338899374997709,12.722057334001875,,,21,21,2,2,2,2,2,2,2,2
183,synth-183,initial200,6217,34,1,1,0,13.715812916001596,2.7911114170055953,10.921538209004211,9,16,3,3,1,1,1,1,1,1,1,1
184,synth-184,initial200,6242,39,2,2,0,11.918779958999949,3.1057899999941583,8.810526708999532,2,2,2,2,2,2,2,2,2,2,2,2
185,synth-185,initial200,6247,37,1,1,0,14.079907542,2.268565790996945,11.807984665996628,,,2,3,1,1,1,1,2,1,1,1
186,synth-186,initial200,6255,26,16,1,0,12.214000250001845,2.826672333998431,9.324636541001382,24,20,6,4,17,19,10,29,13,17,16,11
187,synth-187,initial200,6295,35,1,1,0,13.907743540999945,2.596799999999348,11.306936665998364,1,1,1,1,1,1,1,1,1,1,1,3
188,synth-188,initial200,6297,44,1,1,0,15.309646749999956,3.6987521250048303,11.606920958998671,1,1,1,1,1,1,1,1,1,1,1,1
189,synth-189,initial200,6333,31,1,1,0,14.669062124994525,3.4341953750044922,11.231421582997427,1,1,1,1,1,1,1,1,1,1,1,2
190,synth-190,initial200,6357,13,1,1,0,12.63683495800069,1.9954830839997157,10.570923291998042,1,1,1,1,1,1,1,1,1,1,1,4
191,synth-191,initial200,6489,28,1,1,0,13.51763524999842,2.3333596250013215,11.179734833000111,6,32,3,3,1,1,1,1,2,1,1,1
192,synth-192,initial200,6595,38,1,1,0,13.031560915995215,2.978327000004356,10.049876666998898,1,1,1,1,1,1,1,1,1,1,1,1
193,synth-193,initial200,6602,33,1,1,0,15.356744875003642,2.7193043749939534,12.633720624995476,1,1,1,1,1,1,1,1,1,1,1,1
194,synth-194,initial200,6612,31,14,1,0,12.958335916002397,2.8859145829992485,10.069003917000373,,,16,16,16,16,17,19,13,12,14,14
195,synth-195,initial200,6631,32,2,1,0,13.513283542000863,2.9006173339948873,10.609111709003628,8,5,3,3,2,2,2,2,2,1,2,3
196,synth-196,initial200,316,29,1,1,0,13.822395208000671,3.0761735839987523,10.742511415999616,2,1,1,1,1,1,1,1,1,1,1,1
197,synth-197,initial200,393,24,4,1,0,13.244725999997172,2.369394542001828,10.872084832997643,,8,4,4,7,4,2,4,6,5,4,1
198,synth-198,initial200,407,44,1,1,0,16.42265575000056,3.2704888749940437,13.149080999995931,2,1,1,1,1,1,1,1,1,1,1,1
199,synth-199,initial200,418,22,3,1,0,14.717836166993948,2.678183916999842,12.035869499995897,,,54,54,6,3,6,3,4,3,2,6
200,synth-200,initial200,497,40,3,1,0,11.471393790998263,2.367834083001071,9.100525540998206,2,1,1,1,3,3,3,3,3,2,2,3
201,synth-201,extension300,5132,49,1,1,0,14.839306292000401,2.816387165999913,12.019919708000089,1,1,1,1,1,1,1,1,1,1,1,1
202,synth-202,extension300,863,24,2,1,0,10.64782529099466,1.7457138329991722,8.898418458004016,2,1,4,4,1,1,1,1,4,4,4,1
203,synth-203,extension300,268,32,1,1,0,16.179868790997716,2.1316975420049857,14.044218875002116,,8,1,1,1,1,1,1,1,1,1,1
204,synth-204,extension300,206,24,2,1,0,15.571040707996872,2.075512457995501,13.493089458002942,28,6,3,3,2,2,2,2,2,3,1,1
205,synth-205,extension300,2766,33,2,1,0,10.48997091599449,2.7290380830017966,7.757841457998438,31,3,7,7,3,2,2,2,3,3,2,2
206,synth-206,extension300,1788,30,1,1,0,14.727848875001655,2.653368250001222,12.07115524999972,1,1,1,1,1,1,1,1,1,1,1,1
207,synth-207,extension300,2284,39,1,1,0,20.139878458001476,2.5296712089984794,17.496942750003655,1,1,1,1,1,1,1,1,1,1,1,1
208,synth-208,extension300,6697,35,1,1,0,13.36427674999868,2.944900457994663,10.414343999997072,1,1,1,1,1,1,1,1,1,1,1,1
209,synth-209,extension300,443,40,1,1,0,22.77964395800518,2.7363331250016927,20.03973354199843,55,7,1,1,1,1,1,1,1,1,1,1
210,synth-210,extension300,4785,46,1,1,0,11.531037000000651,2.923767874999612,8.603944875001616,1,2,1,1,1,1,1,1,1,1,1,3
211,synth-211,extension300,2020,42,3,1,0,15.083058292002534,3.560546417000296,11.519417625000642,1,9,2,2,2,3,2,9,4,3,3,1
212,synth-212,extension300,3379,40,1,1,0,15.066565875000379,2.7016052500039223,12.35465049999766,1,1,2,2,1,1,1,1,2,1,1,4
213,synth-213,extension300,3802,26,7,6,0,11.936459666998417,2.6374017499983893,9.295403416996123,5,3,7,7,11,7,7,7,5,7,7,7
214,synth-214,extension300,4562,32,1,1,0,12.220109499998216,2.825032916996861,9.39188387500326,1,1,1,1,1,1,1,1,1,1,1,1
215,synth-215,extension300,6167,32,28,28,0,12.655523583998729,2.1642869999996037,10.488370250001026,,,10,10,31,31,20,49,19,22,26,20
216,synth-216,extension300,5203,36,1,1,0,14.275988082998083,2.5501112499987357,11.64719833399431,6,1,2,2,1,1,1,1,2,1,1,1
217,synth-217,extension300,3176,47,2,1,0,12.270070667000255,3.000309165996441,9.266992209006276,1,2,1,1,2,2,2,2,2,1,2,3
218,synth-218,extension300,823,26,1,1,0,15.768897375004599,2.2957592909951927,13.469774540993967,1,1,1,1,1,1,1,1,1,1,1,1
219,synth-219,extension300,1038,37,1,1,0,16.598966917001235,2.0567043750052107,14.536563916997693,1,1,1,1,1,1,1,1,1,1,1,1
220,synth-220,extension300,5920,49,1,1,0,10.443279082996014,3.025235416003852,7.413989249995211,1,1,1,1,1,1,1,1,1,1,1,1
221,synth-221,extension300,6472,31,3,1,0,12.594814832998964,2.509754958002304,10.080994915995689,,,1,1,1,4,2,3,6,1,3,4
222,synth-222,extension300,6277,34,1,1,0,13.928805874995305,2.5658498750053695,11.35936233400571,1,1,1,1,1,1,1,1,1,1,1,1
223,synth-223,extension300,851,46,1,1,0,11.673586915996566,2.684962874998746,8.984942708004382,1,1,1,1,1,1,1,1,2,1,1,2
224,synth-224,extension300,2385,22,1,1,0,14.932303749999846,1.9177134999990813,13.010920417000307,1,1,1,1,1,1,1,1,1,1,1,1
225,synth-225,extension300,2854,31,1,1,0,12.89868804100115,2.322764707998431,10.572574291996716,2,2,1,1,1,1,1,1,1,1,1,2
226,synth-226,extension300,1416,43,3,1,0,13.059075000004668,3.006474709000031,10.048854625005333,1,2,1,1,3,5,3,5,3,3,3,4
227,synth-227,extension300,2908,31,1,1,0,11.40870129099494,2.4692684170004213,8.936329874995863,1,1,1,1,1,1,1,1,1,1,1,1
228,synth-228,extension300,5121,30,7,1,0,13.858808208999108,2.0425264999939827,11.812814624994644,,,,,7,6,6,5,,7,7,31
229,synth-229,extension300,3998,39,1,1,0,12.063897583000653,3.0334569580008974,9.027688499998476,3,2,1,1,1,1,1,1,1,1,1,1
230,synth-230,extension300,5549,37,29,29,0,14.467232916002104,3.317718042002525,11.015294040997105,,,28,27,32,34,25,24,51,21,28,24
231,synth-231,extension300,3175,36,2,1,0,14.984603541997785,3.074421249999432,11.819034874999488,2,2,4,4,3,3,2,1,2,2,2,2
232,synth-232,extension300,100,34,1,1,0,16.521687625005143,3.074171624997689,13.44380658299633,,22,2,2,1,1,1,1,1,1,1,4
233,synth-233,extension300,437,46,1,1,0,12.66543916700175,2.5840976670006057,10.078290958001162,1,1,1,1,1,1,1,1,1,1,1,1
234,synth-234,extension300,338,28,4,1,0,12.995361167006195,2.911732291999215,10.079982000002929,,10,9,9,4,3,3,3,4,4,6,1
235,synth-235,extension300,3316,31,1,1,0,14.092551333000301,3.118579084002704,10.970069041999523,1,1,2,2,1,1,1,1,1,1,1,7
236,synth-236,extension300,5306,28,1,1,0,10.436001624999335,2.0028657500006375,8.429638415997033,2,1,1,1,1,1,1,1,1,1,1,1
237,synth-237,extension300,2123,38,1,1,0,20.274795999997878,3.5980489579960704,16.673117999998794,33,7,2,2,1,1,1,1,1,1,1,1
238,synth-238,extension300,2139,30,1,1,0,11.632822500003385,2.6050734160016873,9.024693207997188,1,1,1,1,1,1,1,1,1,1,1,1
239,synth-239,extension300,3683,14,1,1,0,12.862168666004436,2.6053377499993076,10.253592417000618,,2,1,1,1,1,1,1,1,1,1,3
240,synth-240,extension300,6460,27,8,1,0,14.466060625003593,2.9158342910013744,11.546387874994252,,,20,20,8,7,7,7,7,21,8,18
241,synth-241,extension300,3468,42,1,1,0,12.332152124996355,2.761025250001694,9.568290165996586,1,1,1,1,1,1,1,1,1,1,1,3
242,synth-242,extension300,6002,49,1,1,0,13.933657417001086,3.2014441669962252,10.727449457997864,8,2,1,1,1,1,1,1,1,1,1,1
243,synth-243,extension300,4630,47,1,1,0,13.525461125005677,2.8589541660039686,10.663390833004087,1,4,1,1,1,1,1,1,1,1,1,1
244,synth-244,extension300,5840,45,1,1,0,12.653464541996073,2.543817999998282,10.106293917000585,1,1,1,1,1,1,1,1,1,1,1,1
245,synth-245,extension300,5601,31,1,1,0,14.416766792004637,2.299225041999307,12.06222591700498,3,1,1,1,1,1,1,1,1,1,1,4
246,synth-246,extension300,2619,26,1,1,0,13.2330244160039,2.3735377910052193,10.856068875000346,,,1,1,1,1,1,1,1,1,1,1
247,synth-247,extension300,4241,61,1,1,0,12.170514459001424,3.5015468330020667,8.664778833001037,1,1,1,1,1,1,1,1,1,1,1,4
248,synth-248,extension300,6347,40,,,0,16.332492875000753,2.9967949579950073,13.332623207999859,,,,,,,,,,,,
249,synth-249,extension300,4224,42,1,1,0,10.71701370899973,3.037516999997024,7.675947291994817,1,1,1,1,1,1,1,1,1,1,1,1
250,synth-250,extension300,3942,39,2,1,0,12.590826250001555,2.6878636669935076,9.89913995799725,1,1,1,1,2,2,2,2,2,1,2,5
251,synth-251,extension300,649,28,2,1,0,12.283188625006005,2.831107083999086,9.448606707999716,1,1,1,1,1,2,2,2,2,2,2,1
252,synth-252,extension300,4601,48,3,1,0,13.50985404200037,2.7701826250049635,10.560791832998802,42,,8,10,3,2,3,2,3,3,3,1
253,synth-253,extension300,1048,47,1,1,0,12.514579417002096,2.8945237079969957,9.616097749996698,1,1,1,1,1,1,1,1,1,1,1,1
254,synth-254,extension300,3675,27,1,1,0,16.64580033400125,2.3272541249971255,14.30785858300078,,3,1,1,1,1,1,1,1,1,1,1
255,synth-255,extension300,6212,32,4,2,0,15.338542707999295,3.1055240409987164,12.228243750003458,8,23,6,6,4,3,3,3,5,4,4,3
256,synth-256,extension300,1199,34,1,1,0,13.395472958000028,2.8861997920030262,10.505286416999297,3,1,1,1,1,1,1,1,1,1,1,2
257,synth-257,extension300,6109,23,10,1,0,13.460416166002688,2.1930782920026104,11.263990167004522,25,40,31,31,10,12,8,9,,7,10,32
258,synth-258,extension300,4802,29,36,36,0,14.076834833002067,3.1913735829948564,10.88167745899409,2,27,30,30,38,44,30,25,33,44,33,27
259,synth-259,extension300,2985,23,1,1,0,12.798508082996705,2.6086345830044593,10.186005416995613,3,1,2,3,1,1,1,1,1,1,1,1
260,synth-260,extension300,5506,25,1,1,0,16.475503084002412,2.1550935830018716,14.316666832994088,2,1,1,1,1,1,1,1,1,1,1,1
261,synth-261,extension300,2882,28,1,1,0,12.905377291994228,2.483521916998143,10.419049582997104,1,1,1,1,1,1,1,1,1,1,1,1
262,synth-262,extension300,276,22,1,1,0,10.666935624998587,1.8721174579986837,8.791400791997148,1,1,1,1,1,1,1,1,1,1,1,1
263,synth-263,extension300,6587,30,1,1,0,17.133815708002658,2.811107957997592,14.2599432920033,1,2,1,1,1,1,1,1,1,1,1,1
264,synth-264,extension300,1179,36,1,1,0,11.761222374996578,2.563544999997248,9.1941340830017,4,4,1,2,1,1,1,1,2,1,1,2
265,synth-265,extension300,4674,44,1,1,0,10.683262375001505,2.6010449169989442,8.078407667002466,27,6,1,1,1,1,1,1,1,1,1,1
266,synth-266,extension300,4100,34,1,1,0,13.139607541001169,2.6467607079976005,10.489959667000221,1,1,1,1,1,1,1,1,1,1,1,1
267,synth-267,extension300,2366,37,1,1,0,11.941662583005382,2.9427163750006002,8.995601583003008,8,5,1,1,1,1,1,1,1,1,1,3
268,synth-268,extension300,3388,26,2,1,0,11.735913791002531,1.9483984160033287,9.783899458001542,1,1,1,1,2,2,2,2,2,1,2,2
269,synth-269,extension300,5760,46,1,1,0,13.143982832996699,3.1587351670023054,9.982232125003065,2,1,1,1,1,1,1,1,1,1,1,2
270,synth-270,extension300,4962,35,3,1,0,20.877082332997816,1.8666202910026186,19.006895624996105,,34,2,2,3,3,3,3,3,3,3,7
271,synth-271,extension300,3535,32,1,1,0,16.673247708000417,2.1871714999942924,14.482719833002193,1,1,1,1,1,1,1,1,1,2,1,2
272,synth-272,extension300,988,28,1,1,0,12.63315995800076,2.632102499999746,9.996896958000434,14,15,3,3,1,1,1,1,1,1,1,1
273,synth-273,extension300,597,38,1,1,0,13.69306595800299,2.4663942500046687,11.22272037500079,1,1,1,1,1,1,1,1,1,1,1,1
274,synth-274,extension300,2945,26,1,1,0,20.39785225000378,5.193185582997103,15.081290125002852,8,8,1,1,1,1,1,1,1,1,1,2
275,synth-275,extension300,5817,32,5,1,0,12.602054041999509,2.046884208000847,10.552235625000321,2,3,6,6,5,5,5,5,12,4,5,7
276,synth-276,extension300,4808,30,1,1,0,16.04125137500523,2.4599842919997172,13.577395874999638,2,2,1,1,1,1,1,1,2,1,1,1
277,synth-277,extension300,4210,39,1,1,0,23.528678957998636,2.964737791000516,20.5607190419978,1,2,1,1,1,1,1,1,1,1,1,2
278,synth-278,extension300,4898,54,1,1,0,14.330122500003199,3.3448139580068528,10.981615915996372,1,1,1,1,1,1,1,1,1,1,1,1
279,synth-279,extension300,608,44,1,1,0,13.23161537499982,3.0855572920045233,10.142514667000796,5,1,2,2,1,1,1,1,2,1,1,1
280,synth-280,extension300,814,27,1,1,0,11.147478915998363,1.75892725000449,9.385370416996011,5,3,1,1,1,1,1,1,1,1,1,1
281,synth-281,extension300,4971,43,1,1,0,12.84234758400271,2.5448254580041976,10.294419333993574,2,2,1,1,2,2,2,2,2,1,1,7
282,synth-282,extension300,704,45,1,1,0,17.145821582998906,2.990194165999128,14.152450417001091,1,1,1,1,1,1,1,1,1,1,1,1
283,synth-283,extension300,1558,44,1,1,0,13.071076166997955,3.569072916005098,9.498142541997368,1,1,1,1,1,1,1,1,1,1,1,1
284,synth-284,extension300,3022,41,1,1,0,17.204280707999715,2.367958374998125,14.832745250001608,1,1,1,1,1,1,1,1,1,1,1,2
285,synth-285,extension300,5625,41,1,1,0,14.779434915995807,3.5563176249997923,11.219568708002043,1,1,1,1,1,1,1,1,1,1,1,1
286,synth-286,extension300,6000,26,1,1,0,10.6280892079958,2.8415759170020465,7.783383791997039,1,2,1,1,1,1,1,1,1,1,1,1
287,synth-287,extension300,2160,46,1,1,0,15.359371999998984,3.1150857499960694,12.239955541997915,1,1,1,1,1,1,1,1,1,1,1,1
288,synth-288,extension300,905,32,1,1,0,12.32131670799572,2.4222944580033072,9.895888833001663,1,1,1,1,1,1,1,1,1,1,1,1
289,synth-289,extension300,2807,31,1,1,0,12.533174167001562,2.887754124996718,9.642161167001177,1,1,1,1,1,1,1,1,1,1,1,1
290,synth-290,extension300,1503,48,1,1,0,14.277052582998294,2.878052583997487,11.395128124997427,1,1,1,1,1,1,1,1,1,1,1,3
291,synth-291,extension300,2942,32,1,1,0,11.675342583999736,2.5484582080025575,9.088364707997243,1,1,1,1,1,1,1,1,1,1,1,2
292,synth-292,extension300,3420,35,1,1,0,15.920005542000581,2.797308499997598,13.119205584000156,1,1,1,1,1,1,1,1,1,1,1,1
293,synth-293,extension300,2468,35,3,1,0,13.623900541999319,3.1345951249968493,10.486253666997072,2,1,1,1,3,3,3,3,3,2,1,7
294,synth-294,extension300,956,39,1,1,0,14.287751291994937,3.14054975000181,11.142273457997362,1,1,1,1,1,1,1,1,1,1,1,1
295,synth-295,extension300,4129,25,2,1,0,15.301501917005226,1.7176954589958768,13.580974958000297,14,20,1,1,2,3,2,3,1,2,2,2
296,synth-296,extension300,3631,42,1,1,0,12.240765708003892,2.8809308749987395,9.356335125004989,1,1,1,1,1,1,1,1,1,1,1,1
297,synth-297,extension300,583,37,1,1,0,15.452846917003626,3.5967774579985416,11.852982707998308,1,1,2,2,1,1,1,1,1,2,1,2
298,synth-298,extension300,1342,43,1,1,0,14.131359042003169,3.1510063330060802,10.976376083002833,1,1,1,1,1,1,1,1,1,1,1,1
299,synth-299,extension300,1927,24,8,2,0,14.27435266700195,2.3492210839976906,11.921767291998549,5,3,7,6,8,8,9,9,12,7,8,7
300,synth-300,extension300,1034,42,2,1,0,21.21773037499952,3.025473707995843,18.186483457997383,26,3,1,1,2,2,2,2,1,2,2,1
301,synth-301,extension300,2747,34,1,1,0,11.731623332998424,2.9728259170005913,8.755556292002439,1,1,1,1,1,1,1,1,1,1,1,1
302,synth-302,extension300,326,42,1,1,0,11.672975415996916,2.9943019159982214,8.675501792000432,1,1,1,1,1,1,1,1,1,1,1,1
303,synth-303,extension300,453,39,1,1,0,16.182486792000418,3.584847499994794,12.593905542002176,1,1,1,1,1,1,1,1,1,1,1,1
304,synth-304,extension300,2969,49,1,1,0,21.515820083004655,3.054122792003909,18.457783625002776,1,1,1,1,1,1,1,1,1,1,1,1
305,synth-305,extension300,3497,25,1,1,0,12.804822833000799,2.020566291997966,10.78047024999978,1,1,1,1,1,1,1,1,1,1,1,1
306,synth-306,extension300,2429,38,1,1,0,15.90276187499694,2.494828625000082,13.404277957997692,1,1,1,1,1,1,1,1,1,1,1,1
307,synth-307,extension300,3084,22,1,1,0,12.836378917003458,1.9579356249960256,10.875493416999234,1,1,1,1,1,1,1,1,1,1,1,2
308,synth-308,extension300,667,45,1,1,0,13.240823874999478,2.5020044170014444,10.735261625006387,1,1,1,1,1,1,1,1,1,1,1,2
309,synth-309,extension300,5471,37,4,1,0,19.092402041998866,2.3177872079977533,16.7708932500027,,46,11,11,4,4,4,4,15,4,4,7
310,synth-310,extension300,2053,43,1,1,0,15.66937708399928,3.9325659579990315,11.733294334000675,2,1,1,1,1,1,1,1,1,1,1,1
311,synth-311,extension300,6531,44,1,1,0,13.324743375000253,3.5355485420004698,9.750213999999687,15,7,2,2,1,1,1,1,2,2,1,1
312,synth-312,extension300,1050,41,1,1,0,13.17432254099549,2.771218666995992,10.39928924999549,1,1,1,1,1,1,1,1,1,1,1,1
313,synth-313,extension300,323,45,1,1,0,13.165866791998269,2.9945417499984615,10.106364457999007,1,1,1,1,1,1,1,1,1,1,1,1
314,synth-314,extension300,4728,45,1,1,0,13.017306792004092,3.000503374998516,10.014064834002056,1,1,1,1,1,1,1,1,1,1,1,1
315,synth-315,extension300,3187,44,1,1,0,13.697809459001292,4.099347458999546,9.595827083001495,1,1,1,1,2,1,1,1,1,1,1,2
316,synth-316,extension300,843,47,1,1,0,12.909659582997847,5.958605207997607,6.901097791997017,1,1,1,1,1,1,1,1,3,1,1,3
317,synth-317,extension300,747,50,1,1,0,13.660494250005286,3.2290976669974043,10.427739708000445,1,1,1,1,1,1,1,1,1,1,1,1
318,synth-318,extension300,2926,28,5,1,0,12.138016291995882,2.807822249997116,9.306831125002645,,,,,4,3,7,2,14,7,5,2
319,synth-319,extension300,5008,45,1,1,0,13.820822166999278,2.402786124999693,11.357433791999938,1,1,1,1,1,1,1,1,2,1,1,2
320,synth-320,extension300,2591,42,1,1,0,13.51676554200094,2.671685042005265,10.841123666003114,,,1,1,1,1,1,1,1,1,1,5
321,synth-321,extension300,491,37,1,1,0,11.585191375001159,3.4444609160054824,8.136962124997808,1,1,1,1,1,1,1,1,1,1,1,1
322,synth-322,extension300,3372,26,1,1,0,15.358300084000803,2.317727791996731,13.037150916999963,1,1,1,1,1,1,1,1,1,1,1,1
323,synth-323,extension300,4900,47,1,1,0,12.594030791995465,3.5863311249995604,9.00356033299613,1,1,1,1,1,1,1,1,1,1,1,1
324,synth-324,extension300,1587,26,7,1,0,11.788236041997152,1.8214187909979955,9.963991708005778,56,40,5,5,6,7,9,8,6,6,7,3
325,synth-325,extension300,2014,35,1,1,0,12.64515320800274,1.9752158749979571,10.666766792004637,4,1,1,1,1,1,1,1,1,1,1,2
326,synth-326,extension300,728,41,1,1,0,14.124946542004182,2.860739249998005,11.226578208996216,1,1,1,1,1,1,1,1,1,1,1,1
327,synth-327,extension300,1484,35,1,1,0,9.701257749999058,2.380801083003462,7.316815833000874,1,1,1,1,1,1,1,1,1,1,1,1
328,synth-328,extension300,6150,49,2,1,0,13.28229158299655,2.487712290996569,10.79155316700053,1,2,1,1,2,2,2,2,2,1,2,4
329,synth-329,extension300,5296,32,1,1,0,13.634513416996924,2.010893999999098,11.620113500001025,,3,1,1,1,1,1,1,1,1,1,1
330,synth-330,extension300,500,49,1,1,0,14.791693291001138,3.3735380830039503,11.41477279200626,1,1,1,1,1,1,1,1,1,1,1,1
331,synth-331,extension300,2540,30,1,1,0,14.182973041999503,2.1379037920050905,12.042416709002282,7,1,1,1,1,1,1,1,2,1,1,2
332,synth-332,extension300,2055,25,4,1,0,13.47697283400339,2.260391374999017,11.21365316700394,5,,5,5,4,3,11,4,4,4,4,3
333,synth-333,extension300,4378,41,1,1,0,13.142775041000277,2.9101448750006966,10.22865854200063,1,1,1,1,1,1,1,1,1,1,1,3
334,synth-334,extension300,2119,30,1,1,0,12.446997250001004,2.464459082999383,9.9792976250028,11,1,1,1,1,1,1,1,2,1,1,1
335,synth-335,extension300,515,38,1,1,0,11.138379374999204,2.840445000001637,8.29460829099844,1,1,1,1,1,1,1,1,1,1,1,1
336,synth-336,extension300,288,28,1,1,0,14.120298540998192,2.0909175829947344,12.025720042001922,1,1,1,1,1,1,1,1,1,1,1,1
337,synth-337,extension300,2692,39,1,1,0,14.745180249999976,3.1616937079961644,11.580075457997737,1,1,2,2,1,1,1,1,1,1,1,4
338,synth-338,extension300,4380,49,1,1,0,12.108070333000796,2.445040209000581,9.601997707999544,1,1,1,1,1,1,1,1,1,1,1,1
339,synth-339,extension300,2668,41,1,1,0,11.921117582998704,2.787130167002033,9.129912042000797,1,1,1,1,1,1,1,1,1,1,1,1
340,synth-340,extension300,3981,43,1,1,0,13.592903875003685,2.6454022920006537,10.942857832997106,2,1,1,1,1,1,1,1,1,1,1,3
341,synth-341,extension300,1845,44,7,3,0,26.000830249999126,2.975309665998793,23.02237216699723,,,14,14,8,7,11,10,11,6,7,3
342,synth-342,extension300,4621,30,1,1,0,14.259559542006173,2.7781613750048564,11.478265833000478,1,1,1,1,1,1,2,1,1,1,1,4
343,synth-343,extension300,4687,32,16,13,0,13.429660458001308,2.4362912500000675,10.989973999996437,12,17,44,44,17,15,21,11,22,15,16,13
344,synth-344,extension300,6141,45,1,1,0,14.02141308299906,2.768627874997037,11.250062332997913,1,1,1,1,1,1,1,1,1,1,1,1
345,synth-345,extension300,480,42,1,1,0,13.284135916997911,2.6996940829994855,10.581562166997173,1,1,2,2,1,1,1,1,1,1,1,1
346,synth-346,extension300,5940,28,1,1,0,10.69926166699588,1.8439654590038117,8.852321749996918,1,1,1,1,1,1,1,1,1,1,1,1
347,synth-347,extension300,5462,37,1,1,0,14.08692112499557,2.9592877500035684,11.123467457997322,1,1,1,1,1,1,1,1,1,1,1,1
348,synth-348,extension300,209,33,1,1,0,13.822229375000461,2.6013808749994496,11.179954999999609,7,3,2,2,2,1,1,1,1,1,1,1
349,synth-349,extension300,4386,41,1,1,0,12.606728500002646,2.4620407080001314,10.14201970800059,1,1,1,1,1,1,1,1,1,1,1,1
350,synth-350,extension300,4053,38,2,1,0,17.307752875000006,3.2871123340009945,14.012972917000297,4,6,2,2,2,2,3,2,2,2,2,3
351,synth-351,extension300,4967,33,42,42,0,14.74256754200178,2.647004125006788,12.091745708006783,3,16,,,,49,40,37,36,60,39,37
352,synth-352,extension300,4243,20,1,1,0,12.455793917004485,1.9351881250040606,10.516386875002354,7,18,2,2,1,1,1,1,1,1,1,1
353,synth-353,extension300,4850,36,1,1,0,13.738484458997846,2.970252792001702,10.764302791998489,1,1,1,1,1,1,1,1,1,1,1,1
354,synth-354,extension300,118,46,1,1,0,13.021328499999072,2.885766542000056,9.987621249994845,1,1,1,1,1,1,1,1,1,1,1,1
355,synth-355,extension300,1092,48,1,1,0,13.086400625004899,2.4035440419975203,10.678800041998329,1,1,1,1,1,1,1,1,1,1,1,1
356,synth-356,extension300,1544,36,1,1,0,11.521983375001582,3.0631906660055392,8.454936583002564,1,1,1,1,1,1,1,1,1,1,1,1
357,synth-357,extension300,3693,52,1,1,0,13.267397374998836,3.4292568750024657,9.835154125001281,1,1,1,1,1,1,1,1,1,1,1,4
358,synth-358,extension300,3442,38,1,1,0,15.979518375002954,2.9631271659964113,13.013088207997498,2,1,1,1,1,1,1,1,1,1,1,2
359,synth-359,extension300,1577,38,4,1,0,12.137903750000987,2.1091792500010342,10.025906000002578,2,2,4,4,4,4,4,4,4,4,4,3
360,synth-360,extension300,774,32,8,1,0,11.959515125003236,2.1838646670003072,9.772116666004877,6,28,12,13,8,7,8,8,9,7,8,4
361,synth-361,extension300,490,46,1,1,0,12.317342959002417,3.102790624994668,9.211727999994764,1,1,1,1,1,1,1,1,1,1,1,1
362,synth-362,extension300,5728,32,1,1,0,19.87245762499515,2.6559616249942337,17.213125000002037,1,1,1,1,1,1,1,1,1,1,1,1
363,synth-363,extension300,525,18,1,1,0,13.766619334004645,2.3263346669991734,11.381222250005521,1,1,1,1,1,1,1,1,1,1,1,1
364,synth-364,extension300,5780,29,1,1,0,14.944101417000638,2.5546383339969907,12.27914658300142,,7,1,1,1,1,1,1,2,1,1,4
365,synth-365,extension300,278,44,1,1,0,12.291253834002418,3.0154706249959418,9.27193462500145,2,1,1,1,1,1,1,1,1,1,1,1
366,synth-366,extension300,4778,32,1,1,0,12.446696250000969,1.9903220420019352,10.45271474999754,2,1,1,1,1,1,1,1,1,1,1,1
367,synth-367,extension300,4125,38,1,1,0,11.67099737499666,2.3934119590048795,9.273478582996177,2,2,1,1,1,1,1,1,1,1,1,2
368,synth-368,extension300,5566,43,1,1,0,21.898325666996243,2.7959790419990895,19.098973833002674,1,1,1,1,1,1,1,1,1,1,1,1
369,synth-369,extension300,3294,34,1,1,0,13.347284166993632,2.9659714590015938,10.377617209000164,1,1,1,1,1,1,1,1,1,1,1,1
370,synth-370,extension300,43,41,1,1,0,13.159547416995338,3.454674790998979,9.688146667002002,1,1,1,1,1,1,1,1,1,1,1,2
371,synth-371,extension300,110,28,1,1,0,16.621315667005547,2.401225000001432,14.058828791996348,1,1,2,2,1,1,1,1,1,1,1,1
372,synth-372,extension300,4058,31,1,1,0,16.1206765839961,2.7766880830022274,13.308020541997394,1,1,1,1,1,1,1,1,1,1,1,2
373,synth-373,extension300,4018,30,2,2,0,13.162348500001826,2.2592820419959025,10.89915387500514,16,6,3,3,2,2,2,2,2,2,2,5
374,synth-374,extension300,4636,23,1,1,0,12.083969582999998,2.4179797079996206,9.662591000000248,,,1,1,1,1,1,1,1,1,1,2
375,synth-375,extension300,1469,37,1,1,0,11.105860707997635,2.0852472500046133,9.017426209000405,1,1,1,1,1,1,1,1,1,1,1,1
376,synth-376,extension300,1468,36,1,1,0,15.937363625002035,2.3140669999993406,13.618754374998389,1,1,1,1,1,1,1,1,1,1,1,2
377,synth-377,extension300,3494,30,1,1,0,12.929108958000143,2.055991917004576,10.847530334001931,43,2,1,1,1,1,1,1,1,1,1,1
378,synth-378,extension300,1732,42,1,1,0,13.825958166999044,3.3411473339947406,10.48137087500072,1,1,1,1,1,1,1,1,1,1,1,2
379,synth-379,extension300,2613,52,1,1,0,13.152156290998391,3.1796357090061065,9.96997562499746,1,1,1,1,1,1,1,1,1,1,1,1
380,synth-380,extension300,4995,43,1,1,0,13.49547945800441,2.5118751249974594,10.980550665997725,1,1,1,1,1,1,1,1,2,1,1,2
381,synth-381,extension300,4986,29,9,6,0,16.58113562499784,2.652088916001958,13.926271165997605,6,9,9,9,9,8,11,10,10,11,9,5
382,synth-382,extension300,5733,33,1,1,0,13.205288375000237,2.0750491250000778,11.01563733399962,1,1,1,1,1,1,1,1,1,1,1,1
383,synth-383,extension300,4173,35,1,1,0,13.40188783400663,2.1615877080039354,11.23646816600376,2,1,1,1,1,1,1,1,1,1,1,1
384,synth-384,extension300,5507,29,1,2,0,11.494435084001452,2.6644408339998336,8.81713674999628,2,3,1,1,1,1,1,1,1,1,1,1
385,synth-385,extension300,5867,36,1,1,0,12.904844208002032,2.3618883750023087,10.539382834002026,1,1,2,2,1,1,1,1,1,2,1,1
386,synth-386,extension300,3145,29,1,1,0,12.466034083001432,2.522097291999671,9.940519582996785,1,8,1,1,1,1,1,1,1,1,1,2
387,synth-387,extension300,3149,25,1,1,0,11.67089400000259,2.9677160830033245,8.691841416999523,1,1,1,1,1,1,1,1,1,1,1,1
388,synth-388,extension300,1707,22,2,6,0,11.842372665996663,2.4558980410001823,9.382549333000497,9,11,1,1,2,2,2,2,2,2,2,6
389,synth-389,extension300,5273,33,1,1,0,14.555079916004615,3.0167481249955017,11.534718458999123,1,1,1,1,1,1,1,1,1,1,1,1
390,synth-390,extension300,4662,29,1,1,0,12.592070874998171,2.198339540998859,10.3903379580006,1,36,1,1,1,1,1,1,1,1,1,1
391,synth-391,extension300,2061,47,2,1,0,13.630892458000744,3.0118439590005437,10.55622337499517,1,1,1,1,2,2,2,2,2,1,2,2
392,synth-392,extension300,3436,47,1,1,0,11.208301459002541,3.0281349579963717,8.176809083997796,1,1,1,1,1,1,1,1,1,1,1,1
393,synth-393,extension300,2292,41,1,1,0,14.332912750003743,2.5898534579973784,11.739433542003098,1,1,1,1,1,1,1,1,2,1,1,4
394,synth-394,extension300,5174,41,1,1,0,12.493352875004348,2.7060344999990775,9.67069208400062,1,1,1,1,1,1,1,1,1,1,1,1
395,synth-395,extension300,6575,27,,,0,12.638702583004488,1.6289615409987164,11.006438707998313,22,27,,,,,55,55,51,,60,56
396,synth-396,extension300,4964,36,1,1,0,15.104122083997936,2.7425057079963153,12.357801624995773,4,7,1,1,1,1,1,1,1,1,1,1
397,synth-397,extension300,6659,38,1,1,0,13.775040707994776,2.810979875001067,10.961169792004512,1,1,1,1,1,1,1,1,1,1,1,2
398,synth-398,extension300,1382,30,2,1,0,11.907422333002614,1.895734874997288,10.00842145900242,34,7,2,3,2,2,2,2,2,3,2,2
399,synth-399,extension300,911,49,1,1,0,14.615313542002696,3.2477705410055933,11.36475108400191,1,1,1,1,1,1,1,1,1,1,1,1
400,synth-400,extension300,5828,29,1,1,0,13.05514504200255,2.4375785419979366,10.612522209004965,3,3,2,2,1,2,1,2,1,2,1,1
401,synth-401,extension300,370,29,1,1,0,13.43605666700023,2.0131580000015674,11.367616249997809,1,1,1,1,1,1,1,1,1,1,1,1
402,synth-402,extension300,6416,32,1,1,0,14.078718459000811,3.1023682500017458,10.972809207996761,1,2,1,1,1,1,1,1,1,1,1,2
403,synth-403,extension300,1591,39,1,1,0,12.562504166999133,2.3836962499990477,10.175726624998788,3,2,1,1,1,1,1,1,1,1,1,3
404,synth-404,extension300,2173,25,1,1,0,12.846666666999226,2.701495042005263,10.133288083998195,1,1,1,1,1,1,1,1,1,1,1,2
405,synth-405,extension300,6177,41,1,1,0,16.42529458399804,2.859288874999038,13.561628250005015,11,3,1,1,1,1,1,1,1,1,1,2
406,synth-406,extension300,3718,42,1,1,0,12.276345999998739,2.8343731249988195,9.438804958001128,1,1,1,1,1,1,1,1,1,1,1,1
407,synth-407,extension300,1719,47,1,1,0,17.39199075000215,2.941254375000426,14.372802416997729,1,1,1,1,1,1,1,1,1,1,1,1
408,synth-408,extension300,4488,35,1,1,0,14.809933415999694,2.746949416999996,12.058949459002179,1,1,1,1,1,1,1,1,1,1,1,1
409,synth-409,extension300,2959,42,1,1,0,19.87441037499957,2.660760917002335,17.21052179200342,31,3,1,1,1,1,1,1,1,1,1,1
410,synth-410,extension300,1336,41,2,1,0,14.63129170799948,3.660805415995128,10.878537917000358,2,1,1,1,2,2,2,2,2,1,2,3
411,synth-411,extension300,2310,31,1,1,0,15.540423874997941,2.5657121670010383,12.971841124999628,1,2,1,1,1,1,1,1,1,1,1,1
412,synth-412,extension300,3268,39,1,1,0,12.501544457998534,3.3240245839988347,9.173699792001571,1,1,1,1,1,1,1,1,1,1,1,1
413,synth-413,extension300,179,20,1,1,0,17.997104999994917,2.3419621669963817,15.65225908299908,,3,2,2,1,1,1,1,1,1,1,2
414,synth-414,extension300,2097,36,1,1,0,12.214209666002716,2.4447971660047187,9.764954792000935,1,1,1,1,1,1,1,1,1,1,1,1
415,synth-415,extension300,3654,41,1,1,0,14.04667308399803,2.282133667002199,11.76151616700372,2,1,1,1,1,1,1,1,2,1,1,1
416,synth-416,extension300,2709,48,1,1,0,12.801260916996398,2.822505666001234,9.974893375001557,1,1,1,1,2,1,2,1,1,1,1,2
417,synth-417,extension300,79,35,1,1,0,13.211427916001412,2.335411625004781,10.872289667000587,2,2,1,1,1,1,1,1,2,1,1,4
418,synth-418,extension300,1102,30,1,1,0,13.212867209003889,2.486072333995253,10.72368654100137,1,1,1,1,1,1,2,1,2,1,1,2
419,synth-419,extension300,320,38,2,1,0,20.40158925000287,3.019945000000007,17.37746341699676,1,1,1,1,2,2,2,2,3,2,1,2
420,synth-420,extension300,5754,29,1,1,0,17.23706787500123,3.5858599999992293,13.646994041999278,1,1,1,1,1,2,1,2,1,1,1,7
421,synth-421,extension300,1111,28,1,1,0,11.37048458299978,2.4472478329989826,8.919615541002713,1,1,1,1,1,1,1,1,1,1,1,1
422,synth-422,extension300,2299,21,9,1,0,13.787639791997208,2.369657208000717,11.414433709003788,23,4,59,58,25,9,7,5,9,10,9,18
423,synth-423,extension300,942,27,1,1,0,16.892044541003997,1.8994067910025478,14.989207999999053,3,1,1,1,1,1,1,1,1,1,1,1
424,synth-424,extension300,954,50,1,1,0,14.132902707999165,3.1197632090043044,11.009382791002281,1,1,1,1,1,1,1,1,1,1,1,1
425,synth-425,extension300,5156,33,1,1,0,17.20789966599841,6.86596579199977,10.218503750002128,1,1,1,1,1,1,1,1,1,1,1,1
426,synth-426,extension300,4860,35,1,1,0,19.640937457996188,2.492102416996204,17.14574570900004,1,1,1,1,1,1,1,1,1,1,1,1
427,synth-427,extension300,5160,37,6,1,0,13.042725208004413,2.330670499999542,10.708142458999646,9,8,4,4,5,6,6,6,8,5,6,3
428,synth-428,extension300,1361,38,1,1,0,15.362529375001031,3.2677663340000436,12.090290000000095,1,1,4,4,2,1,1,1,3,1,1,2
429,synth-429,extension300,2045,37,1,1,0,12.668930374995398,2.516812250003568,10.148778083996149,2,1,1,1,1,1,1,1,1,1,1,1
430,synth-430,extension300,6405,29,12,1,0,31.02463387500029,2.368293708001147,28.653397124995536,48,23,16,16,10,10,12,11,10,15,11,5
431,synth-431,extension300,4574,39,1,1,0,13.732086832998903,3.597646000001987,10.131439500000852,1,1,1,1,1,1,1,1,1,1,1,1
432,synth-432,extension300,2996,35,5,1,0,16.253619791001256,2.5946445419976953,13.655905792002159,13,26,4,4,5,5,5,5,11,5,5,5
433,synth-433,extension300,4654,24,1,1,0,12.692493083006411,3.079419041998335,9.507311083005334,2,2,1,1,1,1,1,1,1,1,1,1
434,synth-434,extension300,2629,28,9,1,0,12.457991750001383,2.9758147909960826,9.479308333000517,1,2,6,6,22,9,4,9,6,9,9,20
435,synth-435,extension300,5781,15,1,1,0,12.567274207998707,2.6052213329967344,9.906657874998928,1,4,1,1,1,1,1,1,2,1,1,1
436,synth-436,extension300,3748,58,1,1,0,16.77572058300575,3.664213791998918,13.10776995800552,1,1,1,1,1,1,1,1,1,1,1,1
437,synth-437,extension300,2678,25,1,1,0,14.14567554200039,3.585061958001461,10.556992042002094,1,1,1,1,1,1,1,1,1,1,1,1
438,synth-438,extension300,6477,26,1,1,0,15.059576874999038,2.3751504579995526,12.681305749996682,3,14,2,2,1,1,1,1,1,1,2,1
439,synth-439,extension300,2883,43,1,1,0,14.942776832998788,2.6106642079976154,12.25466674999916,1,1,1,1,1,1,1,1,3,1,1,4
440,synth-440,extension300,3870,32,1,1,0,17.49337766700046,2.9230667499941774,14.566889583999,2,1,1,1,1,1,1,1,1,1,1,1
441,synth-441,extension300,2047,38,1,1,0,19.43733662500017,3.7925577919959323,15.64142662499944,1,1,1,1,1,1,1,1,1,1,1,1
442,synth-442,extension300,2595,16,5,1,0,11.093870624994452,2.380255624993879,8.709256333000667,2,3,4,4,6,4,5,4,5,5,5,3
443,synth-443,extension300,3509,31,1,1,0,14.83900687500136,2.629807000004803,12.206081333999464,3,1,2,2,1,1,1,1,1,1,1,1
444,synth-444,extension300,2490,47,1,1,0,15.360885250003776,3.5272187500013388,11.830554041996947,1,1,1,1,1,1,1,1,1,1,1,2
445,synth-445,extension300,6600,17,1,1,0,11.143613791005919,2.3705052500008605,8.770068916994205,3,4,2,2,1,1,1,1,1,1,1,1
446,synth-446,extension300,3360,32,2,3,0,13.5167909160009,2.3195752920000814,11.19322133300011,2,2,1,1,2,2,2,2,2,2,1,3
447,synth-447,extension300,4363,40,1,1,0,15.66548070799763,2.625751499996113,13.036283875000663,22,10,4,4,1,1,1,1,2,2,1,1
448,synth-448,extension300,3694,41,2,1,0,12.722534458000155,2.6695602500039968,10.05054533299699,,,5,6,3,2,2,2,2,2,2,2
449,synth-449,extension300,991,33,1,1,0,17.29178233299899,2.675957749997906,14.612503124997602,1,1,2,2,1,1,1,1,1,1,1,1
450,synth-450,extension300,4664,24,3,1,0,13.996678499999689,2.159895583994512,11.833747750002658,10,2,5,5,4,2,6,2,3,3,3,1
451,synth-451,extension300,3434,52,1,1,0,19.857112999998208,3.2577049160026945,16.595618874998763,1,1,1,1,1,1,1,1,1,1,1,1
452,synth-452,extension300,3570,27,1,1,0,15.057925624998461,2.0705472499976167,12.983642790997692,1,1,1,1,1,1,1,1,1,1,1,1
453,synth-453,extension300,2814,44,2,1,0,12.266496958000062,2.7987668750065495,9.463836166003603,1,1,1,1,2,2,2,2,2,1,2,8
454,synth-454,extension300,958,29,1,1,0,11.348079541996412,2.340857542003505,9.003596041999117,53,17,3,3,1,1,1,1,1,3,1,4
455,synth-455,extension300,6467,19,2,1,0,14.473108000005595,1.963908541998535,12.506087583002227,1,1,1,1,2,2,2,2,2,2,2,2
456,synth-456,extension300,5842,25,1,1,0,14.216658042001654,3.085559541999828,11.127229582998552,,41,1,1,1,1,1,1,1,1,1,1
457,synth-457,extension300,1872,40,1,1,0,12.593024791996868,2.9957349999967846,9.593589750002138,45,,1,1,1,1,1,1,1,1,1,1
458,synth-458,extension300,5225,32,3,1,0,10.73150379100116,2.71731583399378,8.00994745799835,1,1,1,1,3,3,3,3,1,3,3,4
459,synth-459,extension300,2608,43,3,1,0,14.010239666000416,2.1700387919991044,11.837035666001611,1,3,2,2,3,3,3,3,2,2,3,4
460,synth-460,extension300,622,39,1,1,0,13.740863667000667,3.9201382910032407,9.815620667002804,1,1,1,1,1,1,1,1,1,1,1,1
461,synth-461,extension300,5330,42,1,1,0,12.904594332998386,2.6458092499960912,10.255327875005605,13,1,1,1,1,1,1,1,1,1,1,1
462,synth-462,extension300,2798,32,1,1,0,12.28521420800098,2.4345808750003926,9.847776333001093,1,1,1,1,1,1,1,1,1,1,1,1
463,synth-463,extension300,3861,31,1,1,0,14.74286320900137,2.3369786660041427,12.401566541993816,17,2,1,1,1,1,1,1,1,1,1,1
464,synth-464,extension300,3365,22,1,1,0,10.750466791003419,2.1744951250002487,8.571319250004308,2,3,1,1,2,2,1,1,1,1,1,3
465,synth-465,extension300,1358,28,1,1,0,11.560467666997283,2.264610083999287,9.292325000002165,37,21,1,1,1,1,1,1,1,1,1,2
466,synth-466,extension300,6289,43,1,1,0,12.467695625004126,2.855523375001212,9.6091729999971,1,3,1,1,1,1,1,1,1,1,1,2
467,synth-467,extension300,2621,39,1,1,0,12.856490833000862,3.2888564169988967,9.477358707998064,16,,1,1,1,1,1,1,1,1,1,1
468,synth-468,extension300,634,42,1,1,0,11.058395417006977,2.5186958749982296,8.536490666003374,1,1,1,1,1,1,1,1,1,1,1,2
469,synth-469,extension300,3222,37,5,4,0,18.00549920800404,2.849631541001145,15.15199125000072,1,3,6,6,5,5,5,5,5,5,7,3
470,synth-470,extension300,55,31,1,1,0,12.959638000000268,2.6633031249948544,10.292565374998958,2,2,1,1,1,1,1,1,1,1,1,1
471,synth-471,extension300,6283,28,1,1,0,15.356786625001405,1.855250624998007,13.497939458000474,,8,2,2,1,1,1,1,1,2,1,2
472,synth-472,extension300,3538,37,1,2,0,12.609499250000226,2.7587113749978016,9.847143584003788,,2,1,1,1,1,1,1,1,1,1,1
473,synth-473,extension300,8,31,1,1,0,10.37485120799829,2.1846210830044583,8.188000416004797,1,1,1,1,1,1,1,1,1,1,1,1
474,synth-474,extension300,4671,49,2,1,0,12.305610124996747,2.853684166999301,9.448971332996734,1,1,1,1,2,2,2,2,2,1,2,4
475,synth-475,extension300,1157,41,1,1,0,17.756759292002243,2.6781647499956307,15.014502166995953,1,1,1,1,1,1,1,1,1,1,1,1
476,synth-476,extension300,2737,39,1,1,0,11.13979449999897,2.7571735419987817,8.37820437499613,1,1,1,1,1,1,1,1,1,1,1,3
477,synth-477,extension300,6425,31,1,1,0,12.237073042000702,2.9358311670002877,9.297524542002066,1,1,1,1,1,1,1,1,1,1,1,1
478,synth-478,extension300,2112,33,2,1,0,11.264166125001793,1.8298535839930992,9.431232750001072,1,1,1,1,2,4,2,4,2,2,2,3
479,synth-479,extension300,2217,15,6,1,0,9.424377415998606,2.0012875419997727,7.419307042000582,23,17,16,17,6,6,5,6,17,6,4,3
480,synth-480,extension300,4204,23,1,1,0,11.97400879199995,2.373343332998047,9.596303165999416,7,55,1,1,1,1,1,1,1,1,1,1
481,synth-481,extension300,2144,30,4,4,0,11.978984749999654,2.205212124994432,9.770086791999347,4,5,2,2,4,4,4,4,4,4,4,4
482,synth-482,extension300,5246,45,1,1,0,14.636352499997884,3.2361355000030017,11.396832667000126,1,1,1,1,1,1,1,1,1,1,1,1
483,synth-483,extension300,5253,27,19,1,0,12.53449829100282,2.007485665999411,10.524225958994066,,,44,44,25,27,16,15,49,21,19,13
484,synth-484,extension300,6196,35,1,1,0,12.805786416000046,2.9106243749993155,9.892289166004048,1,1,1,1,1,1,1,1,1,1,1,1
485,synth-485,extension300,4805,28,1,1,0,14.440181833000679,2.282661791999999,12.153580457998032,,7,2,2,1,1,1,1,2,1,1,2
486,synth-486,extension300,6216,44,2,1,0,12.193542000000889,2.3264897920016665,9.864075792000222,1,1,1,1,2,2,2,2,2,1,2,2
487,synth-487,extension300,3255,51,2,1,0,14.013488125005097,3.55077666699799,10.459637708001537,1,1,1,1,2,2,2,2,2,1,2,2
488,synth-488,extension300,3801,35,1,1,0,13.238944874996378,2.406567833997542,10.828464541998983,2,1,1,1,1,1,1,1,1,1,1,2
489,synth-489,extension300,616,34,1,1,1,13.620496042000013,3.3922751670033904,10.225092041997414,2,2,1,1,1,1,1,1,1,1,1,1
490,synth-490,extension300,5276,41,13,1,0,15.946267207997153,2.3740101250004955,13.542184291000012,18,21,7,7,14,13,15,16,8,13,12,13
491,synth-491,extension300,6106,41,2,1,0,16.429615624998405,2.8406017080051242,13.58574129200133,2,3,1,1,2,2,2,2,2,1,2,2
492,synth-492,extension300,3512,31,1,1,0,17.457282415998634,3.405798500003584,14.018731625001237,12,12,1,1,1,1,1,1,1,1,1,1
493,synth-493,extension300,889,53,1,1,0,11.674154917003762,3.00269004200527,8.668501375002961,1,1,1,1,1,1,1,1,1,1,1,1
494,synth-494,extension300,4246,50,2,1,0,12.116110791997926,2.8857519590019365,9.22636574999342,1,1,1,1,2,2,2,2,2,1,2,3
495,synth-495,extension300,6598,27,6,1,0,11.741256916000566,3.0437411250022706,8.694428041999345,3,8,6,6,5,6,17,6,4,4,6,10
496,synth-496,extension300,3378,52,1,1,0,18.44342370799859,2.911701291995996,15.528294625000854,1,1,1,1,1,1,1,1,1,1,1,1
497,synth-497,extension300,4767,41,1,1,0,12.727278750004189,3.275069750001421,9.449129874999926,1,1,1,1,1,1,1,1,1,1,1,1
498,synth-498,extension300,1639,27,1,1,0,14.887640458997339,3.0384827080051764,11.844995583000127,12,12,3,3,1,1,1,1,1,1,1,1
499,synth-499,extension300,2705,28,2,1,0,18.850061582998023,2.2786589590032236,16.565937416999077,1,2,1,1,2,2,2,2,2,2,1,11
500,synth-500,extension300,39,33,3,1,0,15.838160916995548,2.5909324169988395,13.244293540999934,3,1,1,1,2,3,3,3,3,3,3,2


==> anc/recompute_metrics.py <==
"""Recompute all cutoff counts and MRR from ranks500.csv; Python stdlib only.

Place beside ranks500.csv. No network, model access, or source dictionary needed.
"""
import csv
import json
import math
from pathlib import Path

HERE=Path(__file__).resolve().parent
with (HERE/"ranks500.csv").open(encoding="utf-8",newline="") as f:
    rows=list(csv.DictReader(f))
assert len(rows)==500
assert sorted(int(r["no"]) for r in rows)==list(range(1,501))
assert len({r["target_id"] for r in rows})==500
methods=["final","recall","bm25_raw","bm25_redescribed","bm25_structured","bm25_enriched",
         *["without_"+c for c in ["T","Td","Tmv","Traw","Tq2d","S","G"]],"flat_rrf"]
result={}
for name in ["all"]:
    group=rows
    n=len(group);result[name]={"n":n,"methods":{}}
    for method in methods:
        ranks=[int(r[method]) if r[method] else math.inf for r in group]
        assert all(1<=r<=60 or math.isinf(r) for r in ranks)
        result[name]["methods"][method]={"mrr":sum(1/r for r in ranks)/n,
            **{f"hit{k}":{"hits":sum(r<=k for r in ranks),"total":n,
                           "rate":sum(r<=k for r in ranks)/n} for k in [1,3,5,9,20,60]}}
assert result["all"]["methods"]["final"]["hit1"]["hits"]==470
assert result["all"]["methods"]["final"]["hit9"]["hits"]==487
print(json.dumps(result,indent=2))


==> anc/requirements.txt <==
numpy==2.4.4
scipy==1.17.1
matplotlib==3.10.8
pillow==12.1.1


==> anc/schema_manifest.json <==
{
  "schema_version": "constructed500-1.0",
  "canonical_source": "构造测试题.md",
  "question_count": 500,
  "question_fields": {
    "no": "integer 1..500, ordered and unique",
    "id": "synth-NNN, matching no",
    "text": "nonempty UTF-8 movement description",
    "answer": "nonempty original answer key",
    "truth_sids": "one positive integer entry identifier",
    "dataset": "constructed500",
    "construction_batch": "initial200 for no<=200, otherwise extension300; provenance only"
  },
  "rank_fields": {
    "no": "same as question",
    "id": "same as question",
    "construction_batch": "same as question",
    "target_id": "equals sole truth_sids element",
    "characters": "Unicode character count of text",
    "understand_degraded": "0 or 1, equal to actual archived result",
    "pipeline_s": "finite nonnegative float from combined result",
    "preparation_s": "finite nonnegative float from preparation",
    "rerank_s": "finite nonnegative float from reranking",
    "all_rank_columns": "integer 1..60 or empty for absent; includes recall, final, four BM25 layers, seven channel removals and flat_rrf"
  },
  "aggregate_groups": [
    "all"
  ],
  "legacy_field_policy": "Original run snapshots retain subset=old200/new300 as historical construction metadata. Public data uses construction_batch; these are not extra evaluation sets.",
  "semantics_audit": "method_diagnostics.json records post hoc prompt text inspection, not a new accuracy cohort",
  "version_scope": "First explicit schema declaration for the current data export; no question or rank change."
}

